Two-parton scattering amplitudes in the Regge limit to high loop orders

We study two-to-two parton scattering amplitudes in the high-energy limit of perturbative QCD by iteratively solving the BFKL equation. This allows us to predict the imaginary part of the amplitude to leading-logarithmic order for arbitrary $t$-channel colour exchange. The corrections we compute correspond to ladder diagrams with any number of rungs formed between two Reggeized gluons. Our approach exploits a separation of the two-Reggeon wavefunction, performed directly in momentum space, between a soft region and a generic (hard) region. The former component of the wavefunction leads to infrared divergences in the amplitude and is therefore computed in dimensional regularization; the latter is computed directly in two transverse dimensions and is expressed in terms of single-valued harmonic polylogarithms of uniform weight. By combining the two we determine exactly both infrared-divergent and finite contributions to the two-to-two scattering amplitude order-by-order in perturbation theory. We study the result numerically to 13 loops and find that finite corrections to the amplitude have a finite radius of convergence which depends on the colour representation of the $t$-channel exchange.

==> anc/NLL_IR-renormalised_amplitude.txt <==
(* Explanation: 

The IR renormalized amplitude is provided as a function of the colour operators CA and c2 = CA-Tt^2.

Hs[n] gives the soft part of the IR renormalized amplitude at order n, divided by 1/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (3.41a) - (3.41h) in the main text. 

Hh[n] gives the hard part of the IR renormalized amplitude at order n, divided by 1/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (5.19a) - (5.19h) in the main text; 
It coincides with the hard part of the reduced amplitude; notice however that the reduced amplitude is provided there as a function of c1 = 2*CA-Tt^2 and c2 = CA-Tt^2, instead of CA and c2.

Hf[n] gives the full IR renormalized amplitude at order n, divided by 1/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (5.24a) - (5.24h) in the main text. 

*)


Hs[1] = 0
 
Hs[2] = 0
 
Hs[3] = (-7*c2^2*\[Zeta][3])/2 - (3*c2*CA*\[Zeta][3])/4
 
Hs[4] = (-3*c2^2*CA*\[Zeta][4])/16
 
Hs[5] = (-93*c2^4*\[Zeta][5])/2 - (27*c2^3*CA*\[Zeta][5])/16
 
Hs[6] = (-245*c2^5*\[Zeta][3]^2)/2 - (39*c2^3*CA^2*\[Zeta][3]^2)/16 + 
     c2^4*CA*((-1119*\[Zeta][3]^2)/32 - (5*\[Zeta][6])/32)
 
Hs[7] = (3*c2^4*CA^2*\[Zeta][3]*\[Zeta][4])/32 + 
     c2^5*CA*((3*\[Zeta][3]*\[Zeta][4])/64 - (729*\[Zeta][7])/64) - 
     (5715*c2^6*\[Zeta][7])/4
 
Hs[8] = -9114*c2^7*\[Zeta][3]*\[Zeta][5] + 
     c2^6*CA*((-102141*\[Zeta][3]*\[Zeta][5])/64 - (105*\[Zeta][8])/1024) + 
     c2^5*CA^2*((-1341*\[Zeta][3]*\[Zeta][5])/32 + (21*\[Zeta][8])/512)
 
Hs[9] = (-2241*c2^5*CA^3*\[Zeta][3]^3)/64 + 
     c2^6*CA^2*((-47041*\[Zeta][3]^3)/64 + (9*\[Zeta][4]*\[Zeta][5])/128 + 
       (5*\[Zeta][3]*\[Zeta][6])/64) + c2^8*(-12005*\[Zeta][3]^3 - 
       (160965*\[Zeta][9])/2) + c2^7*CA*((-1975681*\[Zeta][3]^3)/384 + 
       (9*\[Zeta][4]*\[Zeta][5])/256 + (5*\[Zeta][3]*\[Zeta][6])/128 - 
       (121045*\[Zeta][9])/768)
 
Hs[10] = (-9*c2^6*CA^3*\[Zeta][3]^2*\[Zeta][4])/256 + 
     c2^9*((-544887*\[Zeta][5]^2)/2 - 600075*\[Zeta][3]*\[Zeta][7]) + 
     c2^8*CA*((-3*\[Zeta][3]^2*\[Zeta][4])/512 - (8999415*\[Zeta][5]^2)/512 - 
       (23155191*\[Zeta][3]*\[Zeta][7])/256 - (69*\[Zeta][10])/1024) + 
     c2^7*CA^2*((-9*\[Zeta][3]^2*\[Zeta][4])/256 - (72567*\[Zeta][5]^2)/256 - 
       (86391*\[Zeta][3]*\[Zeta][7])/128 + (33*\[Zeta][10])/512)
 
Hs[11] = c2^7*CA^3*((-443529*\[Zeta][3]^2*\[Zeta][5])/256 - 
       (63*\[Zeta][3]*\[Zeta][8])/2048) + 
     c2^8*CA^2*((-19958409*\[Zeta][3]^2*\[Zeta][5])/256 + 
       (15*\[Zeta][5]*\[Zeta][6])/256 + (27*\[Zeta][4]*\[Zeta][7])/512 + 
       (63*\[Zeta][3]*\[Zeta][8])/2048) + 
     c2^10*((-5263335*\[Zeta][3]^2*\[Zeta][5])/2 - (29016225*\[Zeta][11])/
        4) + c2^9*CA*((-428440323*\[Zeta][3]^2*\[Zeta][5])/512 + 
       (15*\[Zeta][5]*\[Zeta][6])/512 + (27*\[Zeta][4]*\[Zeta][7])/1024 + 
       (105*\[Zeta][3]*\[Zeta][8])/4096 - (3628893*\[Zeta][11])/1024)
 
Hs[12] = (-246399*c2^7*CA^4*\[Zeta][3]^4)/256 + 
     c2^11*((-4621925*\[Zeta][3]^4)/2 - 52618005*\[Zeta][5]*\[Zeta][7] - 
       61971525*\[Zeta][3]*\[Zeta][9]) + 
     c2^10*CA*((-8113459199*\[Zeta][3]^4)/6144 - 
       (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 - 
       (5*\[Zeta][3]^2*\[Zeta][6])/1024 - (2162350053*\[Zeta][5]*\[Zeta][7])/
        1024 - (27569203115*\[Zeta][3]*\[Zeta][9])/3072 - 
       (2126025*\[Zeta][12])/45285376) + 
     c2^8*CA^3*((-13798397*\[Zeta][3]^4)/512 - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 - (189189*\[Zeta][12])/22642688) + 
     c2^9*CA^2*((-869299193*\[Zeta][3]^4)/3072 - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 - (6842853*\[Zeta][5]*\[Zeta][7])/
        512 - (26611115*\[Zeta][3]*\[Zeta][9])/1536 + (1517945*\[Zeta][12])/
        22642688)
 
Hs[13] = (3*c2^8*CA^4*\[Zeta][3]^3*\[Zeta][4])/256 + 
     c2^9*CA^3*((9*\[Zeta][3]^3*\[Zeta][4])/512 - 
       (41513499*\[Zeta][3]*\[Zeta][5]^2)/1024 - 
       (49420827*\[Zeta][3]^2*\[Zeta][7])/1024 - (189*\[Zeta][5]*\[Zeta][8])/
        8192 - (99*\[Zeta][3]*\[Zeta][10])/2048) + 
     c2^10*CA^2*((7*\[Zeta][3]^3*\[Zeta][4])/1024 - 
       (2864429595*\[Zeta][3]*\[Zeta][5]^2)/1024 - 
       (6968332827*\[Zeta][3]^2*\[Zeta][7])/1024 + (45*\[Zeta][6]*\[Zeta][7])/
        1024 + (189*\[Zeta][5]*\[Zeta][8])/8192 + (85*\[Zeta][4]*\[Zeta][9])/
        2048 + (3*\[Zeta][3]*\[Zeta][10])/2048) + 
     c2^12*((-545431887*\[Zeta][3]*\[Zeta][5]^2)/2 - 
       (600675075*\[Zeta][3]^2*\[Zeta][7])/2 - (3831545025*\[Zeta][13])/4) + 
     c2^11*CA*((\[Zeta][3]^3*\[Zeta][4])/2048 - 
       (115822586889*\[Zeta][3]*\[Zeta][5]^2)/2048 - 
       (180583603209*\[Zeta][3]^2*\[Zeta][7])/2048 + 
       (45*\[Zeta][6]*\[Zeta][7])/2048 + (315*\[Zeta][5]*\[Zeta][8])/16384 + 
       (85*\[Zeta][4]*\[Zeta][9])/4096 + (69*\[Zeta][3]*\[Zeta][10])/4096 - 
       (479001915*\[Zeta][13])/4096)
 
Hh[1] = 0
 
Hh[2] = 0
 
Hh[3] = (3*c2^2*\[Zeta][3])/4 + (3*c2*CA*\[Zeta][3])/4
 
Hh[4] = 0
 
Hh[5] = 20*c2^4*\[Zeta][5] + (35*c2^3*CA*\[Zeta][5])/2 - 
     (5*c2^2*CA^2*\[Zeta][5])/2
 
Hh[6] = (1479*c2^5*\[Zeta][3]^2)/16 + (1197*c2^4*CA*\[Zeta][3]^2)/16 - 
     (243*c2^3*CA^2*\[Zeta][3]^2)/16 + (39*c2^2*CA^3*\[Zeta][3]^2)/16
 
Hh[7] = (32277*c2^6*\[Zeta][7])/32 + (151193*c2^5*CA*\[Zeta][7])/256 - 
     (83293*c2^4*CA^2*\[Zeta][7])/256 + (21595*c2^3*CA^3*\[Zeta][7])/256 - 
     (2135*c2^2*CA^4*\[Zeta][7])/256
 
Hh[8] = (255707*c2^7*\[Zeta][3]*\[Zeta][5])/32 + 
     (138087*c2^6*CA*\[Zeta][3]*\[Zeta][5])/32 - 
     (38021*c2^5*CA^2*\[Zeta][3]*\[Zeta][5])/16 + 
     (16867*c2^4*CA^3*\[Zeta][3]*\[Zeta][5])/16 - 
     (7233*c2^3*CA^4*\[Zeta][3]*\[Zeta][5])/32 + 
     (611*c2^2*CA^5*\[Zeta][3]*\[Zeta][5])/32
 
Hh[9] = c2^6*CA^2*((-116019*\[Zeta][3]^3)/64 - (104252425*\[Zeta][9])/4096) + 
     c2^4*CA^4*((-41589*\[Zeta][3]^3)/64 - (20108149*\[Zeta][9])/4096) + 
     c2^2*CA^6*((-597*\[Zeta][3]^3)/64 - (262143*\[Zeta][9])/4096) + 
     c2^3*CA^5*((3933*\[Zeta][3]^3)/32 + (1781283*\[Zeta][9])/2048) + 
     c2^5*CA^3*((3585*\[Zeta][3]^3)/2 + (15170929*\[Zeta][9])/1024) + 
     c2^7*CA*((224163*\[Zeta][3]^3)/32 + (49436859*\[Zeta][9])/2048) + 
     c2^8*((729117*\[Zeta][3]^3)/64 + (287742717*\[Zeta][9])/4096)
 
Hh[10] = c2^7*CA^2*((-167529695*\[Zeta][5]^2)/2048 - 
       (1296553335*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^5*CA^4*((-60706625*\[Zeta][5]^2)/2048 - 
       (502697585*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^3*CA^6*((-2509365*\[Zeta][5]^2)/2048 - 
       (22904765*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^2*CA^7*((161855*\[Zeta][5]^2)/2048 + (1536345*\[Zeta][3]*\[Zeta][7])/
        8192) + c2^4*CA^5*((16609315*\[Zeta][5]^2)/2048 + 
       (144606165*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^6*CA^3*((131764605*\[Zeta][5]^2)/2048 + 
       (1043746875*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^8*CA*((149971745*\[Zeta][5]^2)/2048 + 
       (1647185815*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^9*((529253205*\[Zeta][5]^2)/2048 + (4659230885*\[Zeta][3]*\[Zeta][7])/
        8192)
 
Hh[11] = c2^8*CA^2*((-2158233*g533)/5120 - (852453151*\[Zeta][3]^2*
         \[Zeta][5])/2048 - (1295244371839*\[Zeta][11])/655360) + 
     c2^6*CA^4*((716859*g533)/1024 - (719188239*\[Zeta][3]^2*\[Zeta][5])/
        2048 - (476554585111*\[Zeta][11])/393216) + 
     c2^4*CA^6*((-2028411*g533)/5120 - (74840205*\[Zeta][3]^2*\[Zeta][5])/
        2048 - (155524159879*\[Zeta][11])/1966080) + 
     c2^2*CA^8*((-44253*g533)/5120 - (652795*\[Zeta][3]^2*\[Zeta][5])/2048 - 
       (81831827*\[Zeta][11])/327680) + c2^3*CA^7*((510873*g533)/5120 + 
       (10645591*\[Zeta][3]^2*\[Zeta][5])/2048 + (14761239427*\[Zeta][11])/
        1966080) + c2^5*CA^5*((2393589*g533)/5120 + 
       (296000683*\[Zeta][3]^2*\[Zeta][5])/2048 + (271625494657*\[Zeta][11])/
        655360) + c2^9*CA*((6979863*g533)/5120 + 
       (2225183081*\[Zeta][3]^2*\[Zeta][5])/2048 + (741771390019*\[Zeta][11])/
        655360) + c2^7*CA^3*((-1668513*g533)/1024 + 
       (1098756373*\[Zeta][3]^2*\[Zeta][5])/2048 + (803063123005*\[Zeta][11])/
        393216) + c2^10*((1094181*g533)/2560 + 
       (2638860059*\[Zeta][3]^2*\[Zeta][5])/1024 + 
       (4498262900131*\[Zeta][11])/655360)
 
Hh[12] = c2^9*CA^2*((355269*\[Zeta][3]^4)/8 - 
       (11989664853*\[Zeta][5]*\[Zeta][7])/1024 - 
       (146327882215*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^7*CA^4*((-153760645*\[Zeta][3]^4)/512 - 
       (174408268467*\[Zeta][5]*\[Zeta][7])/16384 - 
       (276347790563*\[Zeta][3]*\[Zeta][9])/24576) + 
     c2^5*CA^6*((-7984495*\[Zeta][3]^4)/128 - 
       (7294205901*\[Zeta][5]*\[Zeta][7])/4096 - 
       (24860146063*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^3*CA^8*((-1890945*\[Zeta][3]^4)/1024 - 
       (1531422519*\[Zeta][5]*\[Zeta][7])/32768 - 
       (935301603*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^2*CA^9*((3345*\[Zeta][3]^4)/32 + (41705163*\[Zeta][5]*\[Zeta][7])/
        16384 + (52577505*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^4*CA^7*((910117*\[Zeta][3]^4)/64 + (1551916797*\[Zeta][5]*\[Zeta][7])/
        4096 + (5490631187*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^6*CA^5*((21871167*\[Zeta][3]^4)/128 + 
       (43817897079*\[Zeta][5]*\[Zeta][7])/8192 + 
       (143816497549*\[Zeta][3]*\[Zeta][9])/24576) + 
     c2^8*CA^3*((11750465*\[Zeta][3]^4)/32 + 
       (57420182391*\[Zeta][5]*\[Zeta][7])/4096 + 
       (177013203575*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^10*CA*((181544655*\[Zeta][3]^4)/128 + 
       (125478990711*\[Zeta][5]*\[Zeta][7])/16384 + 
       (242410656777*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^11*((2345824131*\[Zeta][3]^4)/1024 + 
       (1690460655525*\[Zeta][5]*\[Zeta][7])/32768 + 
       (995097212013*\[Zeta][3]*\[Zeta][9])/16384)
 
Hh[13] = c2^8*CA^4*((-31180058897*g553)/1433600 + (20030062091*g733)/458752 - 
       (1772935162947*\[Zeta][3]*\[Zeta][5]^2)/32768 - 
       (3512957405087*\[Zeta][3]^2*\[Zeta][7])/65536 - 
       (1989963109451239*\[Zeta][13])/8601600) + 
     c2^10*CA^2*((121901006903*g553)/11468800 - (13172085173*g733)/458752 - 
       (2216396449891*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (1929047451591*\[Zeta][3]^2*\[Zeta][7])/65536 - 
       (93596541704400137*\[Zeta][13])/550502400) + 
     c2^6*CA^6*((46116457309*g553)/5734400 - (832479661*g733)/57344 - 
       (517972758095*\[Zeta][3]*\[Zeta][5]^2)/32768 - 
       (133177021861*\[Zeta][3]^2*\[Zeta][7])/8192 - 
       (3898024498674059*\[Zeta][13])/68812800) + 
     c2^4*CA^8*((14325061049*g553)/5734400 - (4100563883*g733)/917504 - 
       (62259295111*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (132782042081*\[Zeta][3]^2*\[Zeta][7])/131072 - 
       (1352386180369367*\[Zeta][13])/550502400) + 
     c2^2*CA^10*((9969037*g553)/327680 - (3379025*g733)/65536 - 
       (373610783*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (410268365*\[Zeta][3]^2*\[Zeta][7])/65536 - (47845911711*\[Zeta][13])/
        5242880) + c2^3*CA^9*((-100091979*g553)/229376 + 
       (174063409*g733)/229376 + (3612409879*\[Zeta][3]*\[Zeta][5]^2)/32768 + 
       (3912530479*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (2521834355755*\[Zeta][13])/11010048) + 
     c2^5*CA^7*((-19965593687*g553)/2867200 + (2927315339*g733)/229376 + 
       (39369727267*\[Zeta][3]*\[Zeta][5]^2)/8192 + 
       (165043440809*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (1367011199207407*\[Zeta][13])/91750400) + 
     c2^11*CA*((-84582184557*g553)/5734400 + (672490481*g733)/28672 + 
       (2290274749711*\[Zeta][3]*\[Zeta][5]^2)/32768 + 
       (836338954607*\[Zeta][3]^2*\[Zeta][7])/8192 + 
       (10217317368416639*\[Zeta][13])/137625600) + 
     c2^7*CA^5*((439832211*g553)/102400 - (351249015*g733)/32768 + 
       (578421383449*\[Zeta][3]*\[Zeta][5]^2)/16384 + 
       (1166739478333*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (5538728679878173*\[Zeta][13])/39321600) + 
     c2^9*CA^3*((46588675107*g553)/2867200 - (5518284291*g733)/229376 + 
       (457849468167*\[Zeta][3]*\[Zeta][5]^2)/8192 + 
       (1795875811119*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (22759029643645373*\[Zeta][13])/91750400) + 
     c2^12*((-1210792349*g553)/1146880 + (5768691773*g733)/917504 + 
       (17740058614317*\[Zeta][3]*\[Zeta][5]^2)/65536 + 
       (39056152958615*\[Zeta][3]^2*\[Zeta][7])/131072 + 
       (34452639631109089*\[Zeta][13])/36700160)
 
Hf[1] = 0
 
Hf[2] = 0
 
Hf[3] = (-11*c2^2*\[Zeta][3])/4
 
Hf[4] = (-3*c2^2*CA*\[Zeta][4])/16
 
Hf[5] = (-53*c2^4*\[Zeta][5])/2 + (253*c2^3*CA*\[Zeta][5])/16 - 
     (5*c2^2*CA^2*\[Zeta][5])/2
 
Hf[6] = (-481*c2^5*\[Zeta][3]^2)/16 - (141*c2^3*CA^2*\[Zeta][3]^2)/8 + 
     (39*c2^2*CA^3*\[Zeta][3]^2)/16 + c2^4*CA*((1275*\[Zeta][3]^2)/32 - 
       (5*\[Zeta][6])/32)
 
Hf[7] = c2^4*CA^2*((3*\[Zeta][3]*\[Zeta][4])/32 - (83293*\[Zeta][7])/256) - 
     (13443*c2^6*\[Zeta][7])/32 + (21595*c2^3*CA^3*\[Zeta][7])/256 - 
     (2135*c2^2*CA^4*\[Zeta][7])/256 + 
     c2^5*CA*((3*\[Zeta][3]*\[Zeta][4])/64 + (148277*\[Zeta][7])/256)
 
Hf[8] = (-35941*c2^7*\[Zeta][3]*\[Zeta][5])/32 + 
     (16867*c2^4*CA^3*\[Zeta][3]*\[Zeta][5])/16 - 
     (7233*c2^3*CA^4*\[Zeta][3]*\[Zeta][5])/32 + 
     (611*c2^2*CA^5*\[Zeta][3]*\[Zeta][5])/32 + 
     c2^6*CA*((174033*\[Zeta][3]*\[Zeta][5])/64 - (105*\[Zeta][8])/1024) + 
     c2^5*CA^2*((-77383*\[Zeta][3]*\[Zeta][5])/32 + (21*\[Zeta][8])/512)
 
Hf[9] = c2^6*CA^2*((-40765*\[Zeta][3]^3)/16 + (9*\[Zeta][4]*\[Zeta][5])/128 + 
       (5*\[Zeta][3]*\[Zeta][6])/64 - (104252425*\[Zeta][9])/4096) + 
     c2^8*((-39203*\[Zeta][3]^3)/64 - (41913603*\[Zeta][9])/4096) + 
     c2^4*CA^4*((-41589*\[Zeta][3]^3)/64 - (20108149*\[Zeta][9])/4096) + 
     c2^2*CA^6*((-597*\[Zeta][3]^3)/64 - (262143*\[Zeta][9])/4096) + 
     c2^3*CA^5*((3933*\[Zeta][3]^3)/32 + (1781283*\[Zeta][9])/2048) + 
     c2^5*CA^3*((112479*\[Zeta][3]^3)/64 + (15170929*\[Zeta][9])/1024) + 
     c2^7*CA*((714275*\[Zeta][3]^3)/384 + (9*\[Zeta][4]*\[Zeta][5])/256 + 
       (5*\[Zeta][3]*\[Zeta][6])/128 + (147342217*\[Zeta][9])/6144)
 
Hf[10] = c2^5*CA^4*((-60706625*\[Zeta][5]^2)/2048 - 
       (502697585*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^9*((-28711083*\[Zeta][5]^2)/2048 - (256583515*\[Zeta][3]*\[Zeta][7])/
        8192) + c2^3*CA^6*((-2509365*\[Zeta][5]^2)/2048 - 
       (22904765*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^2*CA^7*((161855*\[Zeta][5]^2)/2048 + (1536345*\[Zeta][3]*\[Zeta][7])/
        8192) + c2^4*CA^5*((16609315*\[Zeta][5]^2)/2048 + 
       (144606165*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^6*CA^3*((-9*\[Zeta][3]^2*\[Zeta][4])/256 + (131764605*\[Zeta][5]^2)/
        2048 + (1043746875*\[Zeta][3]*\[Zeta][7])/8192) + 
     c2^8*CA*((-3*\[Zeta][3]^2*\[Zeta][4])/512 + (113974085*\[Zeta][5]^2)/
        2048 + (906219703*\[Zeta][3]*\[Zeta][7])/8192 - 
       (69*\[Zeta][10])/1024) + c2^7*CA^2*((-9*\[Zeta][3]^2*\[Zeta][4])/256 - 
       (168110231*\[Zeta][5]^2)/2048 - (1302082359*\[Zeta][3]*\[Zeta][7])/
        8192 + (33*\[Zeta][10])/512)
 
Hf[11] = c2^8*CA^2*((-2158233*g533)/5120 - (1012120423*\[Zeta][3]^2*
         \[Zeta][5])/2048 + (15*\[Zeta][5]*\[Zeta][6])/256 + 
       (27*\[Zeta][4]*\[Zeta][7])/512 + (63*\[Zeta][3]*\[Zeta][8])/2048 - 
       (1295244371839*\[Zeta][11])/655360) + 
     c2^6*CA^4*((716859*g533)/1024 - (719188239*\[Zeta][3]^2*\[Zeta][5])/
        2048 - (476554585111*\[Zeta][11])/393216) + 
     c2^10*((1094181*g533)/2560 - (55967461*\[Zeta][3]^2*\[Zeta][5])/1024 - 
       (255755403869*\[Zeta][11])/655360) + 
     c2^4*CA^6*((-2028411*g533)/5120 - (74840205*\[Zeta][3]^2*\[Zeta][5])/
        2048 - (155524159879*\[Zeta][11])/1966080) + 
     c2^2*CA^8*((-44253*g533)/5120 - (652795*\[Zeta][3]^2*\[Zeta][5])/2048 - 
       (81831827*\[Zeta][11])/327680) + c2^3*CA^7*((510873*g533)/5120 + 
       (10645591*\[Zeta][3]^2*\[Zeta][5])/2048 + (14761239427*\[Zeta][11])/
        1966080) + c2^5*CA^5*((2393589*g533)/5120 + 
       (296000683*\[Zeta][3]^2*\[Zeta][5])/2048 + (271625494657*\[Zeta][11])/
        655360) + c2^9*CA*((6979863*g533)/5120 + 
       (511421789*\[Zeta][3]^2*\[Zeta][5])/2048 + (15*\[Zeta][5]*\[Zeta][6])/
        512 + (27*\[Zeta][4]*\[Zeta][7])/1024 + (105*\[Zeta][3]*\[Zeta][8])/
        4096 + (739448898499*\[Zeta][11])/655360) + 
     c2^7*CA^3*((-1668513*g533)/1024 + (1095208141*\[Zeta][3]^2*\[Zeta][5])/
        2048 - (63*\[Zeta][3]*\[Zeta][8])/2048 + (803063123005*\[Zeta][11])/
        393216)
 
Hf[12] = c2^7*CA^4*((-154253443*\[Zeta][3]^4)/512 - 
       (174408268467*\[Zeta][5]*\[Zeta][7])/16384 - 
       (276347790563*\[Zeta][3]*\[Zeta][9])/24576) + 
     c2^5*CA^6*((-7984495*\[Zeta][3]^4)/128 - 
       (7294205901*\[Zeta][5]*\[Zeta][7])/4096 - 
       (24860146063*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^11*((-20601469*\[Zeta][3]^4)/1024 - 
       (33726132315*\[Zeta][5]*\[Zeta][7])/32768 - 
       (20244253587*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^3*CA^8*((-1890945*\[Zeta][3]^4)/1024 - 
       (1531422519*\[Zeta][5]*\[Zeta][7])/32768 - 
       (935301603*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^2*CA^9*((3345*\[Zeta][3]^4)/32 + (41705163*\[Zeta][5]*\[Zeta][7])/
        16384 + (52577505*\[Zeta][3]*\[Zeta][9])/16384) + 
     c2^4*CA^7*((910117*\[Zeta][3]^4)/64 + (1551916797*\[Zeta][5]*\[Zeta][7])/
        4096 + (5490631187*\[Zeta][3]*\[Zeta][9])/12288) + 
     c2^6*CA^5*((21871167*\[Zeta][3]^4)/128 + 
       (43817897079*\[Zeta][5]*\[Zeta][7])/8192 + 
       (143816497549*\[Zeta][3]*\[Zeta][9])/24576) + 
     c2^10*CA*((600684241*\[Zeta][3]^4)/6144 - 
       (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 - 
       (5*\[Zeta][3]^2*\[Zeta][6])/1024 + (90881389863*\[Zeta][5]*\[Zeta][7])/
        16384 + (286124720491*\[Zeta][3]*\[Zeta][9])/49152 - 
       (2126025*\[Zeta][12])/45285376) + 
     c2^8*CA^3*((174209043*\[Zeta][3]^4)/512 - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 + (57420182391*\[Zeta][5]*\[Zeta][7])/
        4096 + (177013203575*\[Zeta][3]*\[Zeta][9])/12288 - 
       (189189*\[Zeta][12])/22642688) + 
     c2^9*CA^2*((-732875897*\[Zeta][3]^4)/3072 - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 - (12003350559*\[Zeta][5]*\[Zeta][7])/
        1024 - (146540771135*\[Zeta][3]*\[Zeta][9])/12288 + 
       (1517945*\[Zeta][12])/22642688)
 
Hf[13] = c2^8*CA^4*((-31180058897*g553)/1433600 + (20030062091*g733)/458752 + 
       (3*\[Zeta][3]^3*\[Zeta][4])/256 - (1772935162947*\[Zeta][3]*
         \[Zeta][5]^2)/32768 - (3512957405087*\[Zeta][3]^2*\[Zeta][7])/
        65536 - (1989963109451239*\[Zeta][13])/8601600) + 
     c2^10*CA^2*((121901006903*g553)/11468800 - (13172085173*g733)/458752 + 
       (7*\[Zeta][3]^3*\[Zeta][4])/1024 - (2399719943971*\[Zeta][3]*
         \[Zeta][5]^2)/65536 - (2375020752519*\[Zeta][3]^2*\[Zeta][7])/
        65536 + (45*\[Zeta][6]*\[Zeta][7])/1024 + (189*\[Zeta][5]*\[Zeta][8])/
        8192 + (85*\[Zeta][4]*\[Zeta][9])/2048 + (3*\[Zeta][3]*\[Zeta][10])/
        2048 - (93596541704400137*\[Zeta][13])/550502400) + 
     c2^6*CA^6*((46116457309*g553)/5734400 - (832479661*g733)/57344 - 
       (517972758095*\[Zeta][3]*\[Zeta][5]^2)/32768 - 
       (133177021861*\[Zeta][3]^2*\[Zeta][7])/8192 - 
       (3898024498674059*\[Zeta][13])/68812800) + 
     c2^12*((-1210792349*g553)/1146880 + (5768691773*g733)/917504 - 
       (132653458899*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (309688756585*\[Zeta][3]^2*\[Zeta][7])/131072 - 
       (701939235066911*\[Zeta][13])/36700160) + 
     c2^4*CA^8*((14325061049*g553)/5734400 - (4100563883*g733)/917504 - 
       (62259295111*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (132782042081*\[Zeta][3]^2*\[Zeta][7])/131072 - 
       (1352386180369367*\[Zeta][13])/550502400) + 
     c2^2*CA^10*((9969037*g553)/327680 - (3379025*g733)/65536 - 
       (373610783*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (410268365*\[Zeta][3]^2*\[Zeta][7])/65536 - (47845911711*\[Zeta][13])/
        5242880) + c2^3*CA^9*((-100091979*g553)/229376 + 
       (174063409*g733)/229376 + (3612409879*\[Zeta][3]*\[Zeta][5]^2)/32768 + 
       (3912530479*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (2521834355755*\[Zeta][13])/11010048) + 
     c2^5*CA^7*((-19965593687*g553)/2867200 + (2927315339*g733)/229376 + 
       (39369727267*\[Zeta][3]*\[Zeta][5]^2)/8192 + 
       (165043440809*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (1367011199207407*\[Zeta][13])/91750400) + 
     c2^11*CA*((-84582184557*g553)/5734400 + (672490481*g733)/28672 + 
       (\[Zeta][3]^3*\[Zeta][4])/2048 + (437113359487*\[Zeta][3]*
         \[Zeta][5]^2)/32768 + (114004541771*\[Zeta][3]^2*\[Zeta][7])/8192 + 
       (45*\[Zeta][6]*\[Zeta][7])/2048 + (315*\[Zeta][5]*\[Zeta][8])/16384 + 
       (85*\[Zeta][4]*\[Zeta][9])/4096 + (69*\[Zeta][3]*\[Zeta][10])/4096 + 
       (10201222904072639*\[Zeta][13])/137625600) + 
     c2^7*CA^5*((439832211*g553)/102400 - (351249015*g733)/32768 + 
       (578421383449*\[Zeta][3]*\[Zeta][5]^2)/16384 + 
       (1166739478333*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (5538728679878173*\[Zeta][13])/39321600) + 
     c2^9*CA^3*((46588675107*g553)/2867200 - (5518284291*g733)/229376 + 
       (9*\[Zeta][3]^3*\[Zeta][4])/512 + (457517360175*\[Zeta][3]*
         \[Zeta][5]^2)/8192 + (1794294344655*\[Zeta][3]^2*\[Zeta][7])/32768 - 
       (189*\[Zeta][5]*\[Zeta][8])/8192 - (99*\[Zeta][3]*\[Zeta][10])/2048 + 
       (22759029643645373*\[Zeta][13])/91750400)


==> anc/NLL_reduced_amplitude.txt <==
(* Explanation: 

The reduced amplitude is provided as a function of the colour operators 

c1 = 2*CA-Tt^2,
c2 =   CA-Tt^2,

c1 and c2 are also defined in the main text after eq. 3.26h.

AmpS[n] gives the soft part of the reduced amplitude at order n, divided by B0^n/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (3.26a) - (3.26h) in the main text. 

AmpH[n] gives the hard part of the reduced amplitude at order n, divided by 1/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (5.19a) - (5.19h) in the main text. 

AmpF[n] gives the full reduced amplitude at order n, divided by B0^n/n!;
the first 8 orders correspond to the contribution contained in the curly brackets in eqs. (5.20a) - (5.20h) in the main text. 

*)


AmpS[1] = 1/(2*\[Epsilon])
 
AmpS[2] = c2/(4*\[Epsilon]^2)
 
AmpS[3] = c2^2*(1/(8*\[Epsilon]^3) - (11*\[Zeta][3])/4) - 
     (3*c1*c2*\[Zeta][3])/4
 
AmpS[4] = c1*c2^2*(-\[Zeta][3]/(8*\[Epsilon]) - (3*\[Zeta][4])/16) + 
     c2^3*(1/(16*\[Epsilon]^4) + \[Zeta][3]/(8*\[Epsilon]) + 
       (3*\[Zeta][4])/16)
 
AmpS[5] = c2^4*(1/(32*\[Epsilon]^5) + \[Zeta][3]/(16*\[Epsilon]^2) + 
       (3*\[Zeta][4])/(32*\[Epsilon]) - (717*\[Zeta][5])/16) + 
     c1*c2^3*(-\[Zeta][3]/(16*\[Epsilon]^2) - (3*\[Zeta][4])/
        (32*\[Epsilon]) - (27*\[Zeta][5])/16)
 
AmpS[6] = (-39*c1^2*c2^3*\[Zeta][3]^2)/16 + 
     c1*c2^4*(-\[Zeta][3]/(32*\[Epsilon]^3) - (963*\[Zeta][3]^2)/32 - 
       (3*\[Zeta][4])/(64*\[Epsilon]^2) - (3*\[Zeta][5])/(32*\[Epsilon]) - 
       (5*\[Zeta][6])/32) + c2^5*(1/(64*\[Epsilon]^6) + 
       \[Zeta][3]/(32*\[Epsilon]^3) - (2879*\[Zeta][3]^2)/32 + 
       (3*\[Zeta][4])/(64*\[Epsilon]^2) + (3*\[Zeta][5])/(32*\[Epsilon]) + 
       (5*\[Zeta][6])/32)
 
AmpS[7] = c1^2*c2^4*(\[Zeta][3]^2/(32*\[Epsilon]) + (3*\[Zeta][3]*\[Zeta][4])/
        32) + c2^6*(1/(128*\[Epsilon]^7) + \[Zeta][3]/(64*\[Epsilon]^4) + 
       (3*\[Zeta][4])/(128*\[Epsilon]^3) + (3*\[Zeta][3]*\[Zeta][4])/64 + 
       (3*\[Zeta][5])/(64*\[Epsilon]^2) + 
       (\[Zeta][3]^2/64 + (5*\[Zeta][6])/64)/\[Epsilon] - 
       (90711*\[Zeta][7])/64) + c1*c2^5*(-\[Zeta][3]/(64*\[Epsilon]^4) - 
       (3*\[Zeta][4])/(128*\[Epsilon]^3) - (9*\[Zeta][3]*\[Zeta][4])/64 - 
       (3*\[Zeta][5])/(64*\[Epsilon]^2) + ((-3*\[Zeta][3]^2)/64 - 
         (5*\[Zeta][6])/64)/\[Epsilon] - (729*\[Zeta][7])/64)
 
AmpS[8] = c1*c2^6*(-\[Zeta][3]/(128*\[Epsilon]^5) - 
       (3*\[Zeta][4])/(256*\[Epsilon]^4) - (3*\[Zeta][5])/
        (128*\[Epsilon]^3) - (96777*\[Zeta][3]*\[Zeta][5])/64 + 
       ((-3*\[Zeta][3]^2)/128 - (5*\[Zeta][6])/128)/\[Epsilon]^2 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/128 - (9*\[Zeta][7])/128)/\[Epsilon] - 
       (189*\[Zeta][8])/1024) + c1^2*c2^5*(\[Zeta][3]^2/(64*\[Epsilon]^2) + 
       (3*\[Zeta][3]*\[Zeta][4])/(64*\[Epsilon]) - 
       (1341*\[Zeta][3]*\[Zeta][5])/32 + (21*\[Zeta][8])/512) + 
     c2^7*(1/(256*\[Epsilon]^8) + \[Zeta][3]/(128*\[Epsilon]^5) + 
       (3*\[Zeta][4])/(256*\[Epsilon]^4) + (3*\[Zeta][5])/
        (128*\[Epsilon]^3) - (483837*\[Zeta][3]*\[Zeta][5])/64 + 
       (\[Zeta][3]^2/128 + (5*\[Zeta][6])/128)/\[Epsilon]^2 + 
       ((3*\[Zeta][3]*\[Zeta][4])/128 + (9*\[Zeta][7])/128)/\[Epsilon] + 
       (147*\[Zeta][8])/1024)
 
AmpS[9] = (-2241*c1^3*c2^5*\[Zeta][3]^3)/64 + 
     c1^2*c2^6*(\[Zeta][3]^2/(128*\[Epsilon]^3) - (20159*\[Zeta][3]^3)/32 + 
       (3*\[Zeta][3]*\[Zeta][4])/(128*\[Epsilon]^2) + 
       (9*\[Zeta][4]*\[Zeta][5])/128 + (5*\[Zeta][3]*\[Zeta][6])/64 + 
       ((3*\[Zeta][3]*\[Zeta][5])/64 + (21*\[Zeta][8])/1024)/\[Epsilon]) + 
     c2^8*(1/(512*\[Epsilon]^9) + \[Zeta][3]/(256*\[Epsilon]^6) - 
       (2903039*\[Zeta][3]^3)/384 + (3*\[Zeta][4])/(512*\[Epsilon]^5) + 
       (3*\[Zeta][5])/(256*\[Epsilon]^4) + (9*\[Zeta][4]*\[Zeta][5])/256 + 
       (\[Zeta][3]^2/256 + (5*\[Zeta][6])/256)/\[Epsilon]^3 + 
       (5*\[Zeta][3]*\[Zeta][6])/128 + ((3*\[Zeta][3]*\[Zeta][4])/256 + 
         (9*\[Zeta][7])/256)/\[Epsilon]^2 + ((3*\[Zeta][3]*\[Zeta][5])/128 + 
         (147*\[Zeta][8])/2048)/\[Epsilon] - (61689515*\[Zeta][9])/768) + 
     c1*c2^7*(-\[Zeta][3]/(256*\[Epsilon]^6) - (1451527*\[Zeta][3]^3)/384 - 
       (3*\[Zeta][4])/(512*\[Epsilon]^5) - (3*\[Zeta][5])/
        (256*\[Epsilon]^4) - (27*\[Zeta][4]*\[Zeta][5])/256 + 
       ((-3*\[Zeta][3]^2)/256 - (5*\[Zeta][6])/256)/\[Epsilon]^3 - 
       (15*\[Zeta][3]*\[Zeta][6])/128 + ((-9*\[Zeta][3]*\[Zeta][4])/256 - 
         (9*\[Zeta][7])/256)/\[Epsilon]^2 + ((-9*\[Zeta][3]*\[Zeta][5])/128 - 
         (189*\[Zeta][8])/2048)/\[Epsilon] - (121045*\[Zeta][9])/768)
 
AmpS[10] = c1^3*c2^6*(-\[Zeta][3]^3/(128*\[Epsilon]) - 
       (9*\[Zeta][3]^2*\[Zeta][4])/256) + 
     c1*c2^8*(-\[Zeta][3]/(512*\[Epsilon]^7) - (3*\[Zeta][4])/
        (1024*\[Epsilon]^6) - (21*\[Zeta][3]^2*\[Zeta][4])/512 - 
       (3*\[Zeta][5])/(512*\[Epsilon]^5) - (8709147*\[Zeta][5]^2)/512 + 
       ((-3*\[Zeta][3]^2)/512 - (5*\[Zeta][6])/512)/\[Epsilon]^4 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/512 - (9*\[Zeta][7])/512)/\[Epsilon]^3 - 
       (22809627*\[Zeta][3]*\[Zeta][7])/256 + 
       ((-9*\[Zeta][3]*\[Zeta][5])/256 - (189*\[Zeta][8])/4096)/
        \[Epsilon]^2 + ((-7*\[Zeta][3]^3)/768 - (27*\[Zeta][4]*\[Zeta][5])/
          512 - (15*\[Zeta][3]*\[Zeta][6])/256 - (85*\[Zeta][9])/1536)/
        \[Epsilon] - (201*\[Zeta][10])/1024) + 
     c1^2*c2^7*(\[Zeta][3]^2/(256*\[Epsilon]^4) + (3*\[Zeta][3]*\[Zeta][4])/
        (256*\[Epsilon]^3) + (9*\[Zeta][3]^2*\[Zeta][4])/128 - 
       (72567*\[Zeta][5]^2)/256 + (\[Zeta][3]^3/64 + 
         (9*\[Zeta][4]*\[Zeta][5])/256 + (5*\[Zeta][3]*\[Zeta][6])/128)/
        \[Epsilon] - (86391*\[Zeta][3]*\[Zeta][7])/128 + 
       ((3*\[Zeta][3]*\[Zeta][5])/128 + (21*\[Zeta][8])/2048)/\[Epsilon]^2 + 
       (33*\[Zeta][10])/512) + c2^9*(1/(1024*\[Epsilon]^10) + 
       \[Zeta][3]/(512*\[Epsilon]^7) + (3*\[Zeta][4])/(1024*\[Epsilon]^6) + 
       (3*\[Zeta][3]^2*\[Zeta][4])/512 + (3*\[Zeta][5])/(512*\[Epsilon]^5) - 
       (130636791*\[Zeta][5]^2)/512 + (\[Zeta][3]^2/512 + (5*\[Zeta][6])/512)/
        \[Epsilon]^4 + ((3*\[Zeta][3]*\[Zeta][4])/512 + (9*\[Zeta][7])/512)/
        \[Epsilon]^3 - (130636791*\[Zeta][3]*\[Zeta][7])/256 + 
       ((3*\[Zeta][3]*\[Zeta][5])/256 + (147*\[Zeta][8])/4096)/\[Epsilon]^2 + 
       (\[Zeta][3]^3/768 + (9*\[Zeta][4]*\[Zeta][5])/512 + 
         (5*\[Zeta][3]*\[Zeta][6])/256 + (85*\[Zeta][9])/1536)/\[Epsilon] + 
       (135*\[Zeta][10])/1024)
 
AmpS[11] = c1^3*c2^7*(-\[Zeta][3]^3/(256*\[Epsilon]^2) - 
       (9*\[Zeta][3]^2*\[Zeta][4])/(512*\[Epsilon]) - 
       (443529*\[Zeta][3]^2*\[Zeta][5])/256 - (63*\[Zeta][3]*\[Zeta][8])/
        2048) + c1^2*c2^8*(\[Zeta][3]^2/(512*\[Epsilon]^5) + 
       (3*\[Zeta][3]*\[Zeta][4])/(512*\[Epsilon]^4) - 
       (9313911*\[Zeta][3]^2*\[Zeta][5])/128 + (15*\[Zeta][5]*\[Zeta][6])/
        256 + (\[Zeta][3]^3/128 + (9*\[Zeta][4]*\[Zeta][5])/512 + 
         (5*\[Zeta][3]*\[Zeta][6])/256)/\[Epsilon]^2 + 
       (27*\[Zeta][4]*\[Zeta][7])/512 + ((3*\[Zeta][3]*\[Zeta][5])/256 + 
         (21*\[Zeta][8])/4096)/\[Epsilon]^3 + (63*\[Zeta][3]*\[Zeta][8])/
        512 + ((9*\[Zeta][3]^2*\[Zeta][4])/256 + (9*\[Zeta][5]^2)/512 + 
         (9*\[Zeta][3]*\[Zeta][7])/256 + (33*\[Zeta][10])/1024)/\[Epsilon]) + 
     c2^10*(1/(2048*\[Epsilon]^11) + \[Zeta][3]/(1024*\[Epsilon]^8) + 
       (3*\[Zeta][4])/(2048*\[Epsilon]^7) + (3*\[Zeta][5])/
        (1024*\[Epsilon]^6) - (958003197*\[Zeta][3]^2*\[Zeta][5])/512 + 
       (\[Zeta][3]^2/1024 + (5*\[Zeta][6])/1024)/\[Epsilon]^5 + 
       (15*\[Zeta][5]*\[Zeta][6])/512 + ((3*\[Zeta][3]*\[Zeta][4])/1024 + 
         (9*\[Zeta][7])/1024)/\[Epsilon]^4 + (27*\[Zeta][4]*\[Zeta][7])/
        1024 + ((3*\[Zeta][3]*\[Zeta][5])/512 + (147*\[Zeta][8])/8192)/
        \[Epsilon]^3 + (147*\[Zeta][3]*\[Zeta][8])/4096 + 
       (\[Zeta][3]^3/1536 + (9*\[Zeta][4]*\[Zeta][5])/1024 + 
         (5*\[Zeta][3]*\[Zeta][6])/512 + (85*\[Zeta][9])/3072)/\[Epsilon]^2 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/1024 + (9*\[Zeta][5]^2)/1024 + 
         (9*\[Zeta][3]*\[Zeta][7])/512 + (135*\[Zeta][10])/2048)/\[Epsilon] - 
       (7424524707*\[Zeta][11])/1024) + 
     c1*c2^9*(-\[Zeta][3]/(1024*\[Epsilon]^8) - (3*\[Zeta][4])/
        (2048*\[Epsilon]^7) - (3*\[Zeta][5])/(1024*\[Epsilon]^6) - 
       (351267861*\[Zeta][3]^2*\[Zeta][5])/512 + 
       ((-3*\[Zeta][3]^2)/1024 - (5*\[Zeta][6])/1024)/\[Epsilon]^5 - 
       (45*\[Zeta][5]*\[Zeta][6])/512 + ((-9*\[Zeta][3]*\[Zeta][4])/1024 - 
         (9*\[Zeta][7])/1024)/\[Epsilon]^4 - (81*\[Zeta][4]*\[Zeta][7])/
        1024 + ((-9*\[Zeta][3]*\[Zeta][5])/512 - (189*\[Zeta][8])/8192)/
        \[Epsilon]^3 - (525*\[Zeta][3]*\[Zeta][8])/4096 + 
       ((-7*\[Zeta][3]^3)/1536 - (27*\[Zeta][4]*\[Zeta][5])/1024 - 
         (15*\[Zeta][3]*\[Zeta][6])/512 - (85*\[Zeta][9])/3072)/
        \[Epsilon]^2 + ((-21*\[Zeta][3]^2*\[Zeta][4])/1024 - 
         (27*\[Zeta][5]^2)/1024 - (27*\[Zeta][3]*\[Zeta][7])/512 - 
         (201*\[Zeta][10])/2048)/\[Epsilon] - (3628893*\[Zeta][11])/1024)
 
AmpS[12] = (-246399*c1^4*c2^7*\[Zeta][3]^4)/256 + 
     c1*c2^10*(-\[Zeta][3]/(2048*\[Epsilon]^9) - (1703116805*\[Zeta][3]^4)/
        2048 - (3*\[Zeta][4])/(4096*\[Epsilon]^8) - 
       (3*\[Zeta][5])/(2048*\[Epsilon]^7) - (63*\[Zeta][3]*\[Zeta][4]*
         \[Zeta][5])/1024 + ((-3*\[Zeta][3]^2)/2048 - (5*\[Zeta][6])/2048)/
        \[Epsilon]^6 - (35*\[Zeta][3]^2*\[Zeta][6])/1024 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/2048 - (9*\[Zeta][7])/2048)/\[Epsilon]^5 - 
       (2134978641*\[Zeta][5]*\[Zeta][7])/1024 + 
       ((-9*\[Zeta][3]*\[Zeta][5])/1024 - (189*\[Zeta][8])/16384)/
        \[Epsilon]^4 + ((-7*\[Zeta][3]^3)/3072 - (27*\[Zeta][4]*\[Zeta][5])/
          2048 - (15*\[Zeta][3]*\[Zeta][6])/1024 - (85*\[Zeta][9])/6144)/
        \[Epsilon]^3 - (9154252885*\[Zeta][3]*\[Zeta][9])/1024 + 
       ((-21*\[Zeta][3]^2*\[Zeta][4])/2048 - (27*\[Zeta][5]^2)/2048 - 
         (27*\[Zeta][3]*\[Zeta][7])/1024 - (201*\[Zeta][10])/4096)/
        \[Epsilon]^2 + ((-21*\[Zeta][3]^2*\[Zeta][5])/1024 - 
         (45*\[Zeta][5]*\[Zeta][6])/1024 - (81*\[Zeta][4]*\[Zeta][7])/2048 - 
         (525*\[Zeta][3]*\[Zeta][8])/8192 - (93*\[Zeta][11])/2048)/
        \[Epsilon] - (9332939*\[Zeta][12])/45285376) + 
     c1^3*c2^8*(-\[Zeta][3]^3/(512*\[Epsilon]^3) - (11827205*\[Zeta][3]^4)/
        512 - (9*\[Zeta][3]^2*\[Zeta][4])/(1024*\[Epsilon]^2) - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 + ((-9*\[Zeta][3]^2*\[Zeta][5])/512 - 
         (63*\[Zeta][3]*\[Zeta][8])/4096)/\[Epsilon] - 
       (189189*\[Zeta][12])/22642688) + 
     c1^2*c2^9*(\[Zeta][3]^2/(1024*\[Epsilon]^6) - (638668775*\[Zeta][3]^4)/
        3072 + (3*\[Zeta][3]*\[Zeta][4])/(1024*\[Epsilon]^5) + 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/256 + 
       (15*\[Zeta][3]^2*\[Zeta][6])/256 + 
       (\[Zeta][3]^3/256 + (9*\[Zeta][4]*\[Zeta][5])/1024 + 
         (5*\[Zeta][3]*\[Zeta][6])/512)/\[Epsilon]^3 - 
       (6842853*\[Zeta][5]*\[Zeta][7])/512 + ((3*\[Zeta][3]*\[Zeta][5])/512 + 
         (21*\[Zeta][8])/8192)/\[Epsilon]^4 + 
       ((9*\[Zeta][3]^2*\[Zeta][5])/256 + (15*\[Zeta][5]*\[Zeta][6])/512 + 
         (27*\[Zeta][4]*\[Zeta][7])/1024 + (63*\[Zeta][3]*\[Zeta][8])/1024)/
        \[Epsilon] - (26611115*\[Zeta][3]*\[Zeta][9])/1536 + 
       ((9*\[Zeta][3]^2*\[Zeta][4])/512 + (9*\[Zeta][5]^2)/1024 + 
         (9*\[Zeta][3]*\[Zeta][7])/512 + (33*\[Zeta][10])/2048)/
        \[Epsilon]^2 + (260689*\[Zeta][12])/2830336) + 
     c2^11*(1/(4096*\[Epsilon]^12) + \[Zeta][3]/(2048*\[Epsilon]^9) - 
       (7664025599*\[Zeta][3]^4)/6144 + (3*\[Zeta][4])/(4096*\[Epsilon]^8) + 
       (3*\[Zeta][5])/(2048*\[Epsilon]^7) + 
       (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 + 
       (\[Zeta][3]^2/2048 + (5*\[Zeta][6])/2048)/\[Epsilon]^6 + 
       (5*\[Zeta][3]^2*\[Zeta][6])/1024 + ((3*\[Zeta][3]*\[Zeta][4])/2048 + 
         (9*\[Zeta][7])/2048)/\[Epsilon]^5 - 
       (51732172773*\[Zeta][5]*\[Zeta][7])/1024 + 
       ((3*\[Zeta][3]*\[Zeta][5])/1024 + (147*\[Zeta][8])/16384)/
        \[Epsilon]^4 + (\[Zeta][3]^3/3072 + (9*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]*\[Zeta][6])/1024 + (85*\[Zeta][9])/6144)/
        \[Epsilon]^3 - (162860543915*\[Zeta][3]*\[Zeta][9])/3072 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/2048 + (9*\[Zeta][5]^2)/2048 + 
         (9*\[Zeta][3]*\[Zeta][7])/1024 + (135*\[Zeta][10])/4096)/
        \[Epsilon]^2 + ((3*\[Zeta][3]^2*\[Zeta][5])/1024 + 
         (15*\[Zeta][5]*\[Zeta][6])/1024 + (27*\[Zeta][4]*\[Zeta][7])/2048 + 
         (147*\[Zeta][3]*\[Zeta][8])/8192 + (93*\[Zeta][11])/2048)/
        \[Epsilon] + (5540293*\[Zeta][12])/45285376)
 
AmpS[13] = c1^4*c2^8*(\[Zeta][3]^4/(512*\[Epsilon]) + 
       (3*\[Zeta][3]^3*\[Zeta][4])/256) + 
     c1^3*c2^9*(-\[Zeta][3]^3/(1024*\[Epsilon]^4) - 
       (9*\[Zeta][3]^2*\[Zeta][4])/(2048*\[Epsilon]^3) - 
       (15*\[Zeta][3]^3*\[Zeta][4])/512 - (41513499*\[Zeta][3]*\[Zeta][5]^2)/
        1024 - (49420827*\[Zeta][3]^2*\[Zeta][7])/1024 - 
       (189*\[Zeta][5]*\[Zeta][8])/8192 + 
       ((-9*\[Zeta][3]^2*\[Zeta][5])/1024 - (63*\[Zeta][3]*\[Zeta][8])/8192)/
        \[Epsilon]^2 - (99*\[Zeta][3]*\[Zeta][10])/2048 + 
       ((-5*\[Zeta][3]^4)/1024 - (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 - 
         (15*\[Zeta][3]^2*\[Zeta][6])/1024 - (189189*\[Zeta][12])/45285376)/
        \[Epsilon]) + c1^2*c2^10*(\[Zeta][3]^2/(2048*\[Epsilon]^7) + 
       (3*\[Zeta][3]*\[Zeta][4])/(2048*\[Epsilon]^6) + 
       (25*\[Zeta][3]^3*\[Zeta][4])/1024 - 
       (1369944549*\[Zeta][3]*\[Zeta][5]^2)/512 + 
       (\[Zeta][3]^3/512 + (9*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]*\[Zeta][6])/1024)/\[Epsilon]^4 - 
       (3410035173*\[Zeta][3]^2*\[Zeta][7])/512 + (45*\[Zeta][6]*\[Zeta][7])/
        1024 + ((3*\[Zeta][3]*\[Zeta][5])/1024 + (21*\[Zeta][8])/16384)/
        \[Epsilon]^5 + (189*\[Zeta][5]*\[Zeta][8])/2048 + 
       ((9*\[Zeta][3]^2*\[Zeta][5])/512 + (15*\[Zeta][5]*\[Zeta][6])/1024 + 
         (27*\[Zeta][4]*\[Zeta][7])/2048 + (63*\[Zeta][3]*\[Zeta][8])/2048)/
        \[Epsilon]^2 + (85*\[Zeta][4]*\[Zeta][9])/2048 + 
       ((9*\[Zeta][3]^2*\[Zeta][4])/1024 + (9*\[Zeta][5]^2)/2048 + 
         (9*\[Zeta][3]*\[Zeta][7])/1024 + (33*\[Zeta][10])/4096)/
        \[Epsilon]^3 + (75*\[Zeta][3]*\[Zeta][10])/512 + 
       ((25*\[Zeta][3]^4)/6144 + (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 + 
         (15*\[Zeta][3]^2*\[Zeta][6])/512 + (27*\[Zeta][5]*\[Zeta][7])/1024 + 
         (85*\[Zeta][3]*\[Zeta][9])/3072 + (260689*\[Zeta][12])/5660672)/
        \[Epsilon]) + c2^12*(1/(8192*\[Epsilon]^13) + 
       \[Zeta][3]/(4096*\[Epsilon]^10) + (3*\[Zeta][4])/(8192*\[Epsilon]^9) + 
       (\[Zeta][3]^3*\[Zeta][4])/2048 + (3*\[Zeta][5])/(4096*\[Epsilon]^8) - 
       (448345497591*\[Zeta][3]*\[Zeta][5]^2)/2048 + 
       (\[Zeta][3]^2/4096 + (5*\[Zeta][6])/4096)/\[Epsilon]^7 + 
       ((3*\[Zeta][3]*\[Zeta][4])/4096 + (9*\[Zeta][7])/4096)/\[Epsilon]^6 - 
       (448345497591*\[Zeta][3]^2*\[Zeta][7])/2048 + 
       (45*\[Zeta][6]*\[Zeta][7])/2048 + ((3*\[Zeta][3]*\[Zeta][5])/2048 + 
         (147*\[Zeta][8])/32768)/\[Epsilon]^5 + (441*\[Zeta][5]*\[Zeta][8])/
        16384 + (\[Zeta][3]^3/6144 + (9*\[Zeta][4]*\[Zeta][5])/4096 + 
         (5*\[Zeta][3]*\[Zeta][6])/2048 + (85*\[Zeta][9])/12288)/
        \[Epsilon]^4 + (85*\[Zeta][4]*\[Zeta][9])/4096 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/4096 + (9*\[Zeta][5]^2)/4096 + 
         (9*\[Zeta][3]*\[Zeta][7])/2048 + (135*\[Zeta][10])/8192)/
        \[Epsilon]^3 + (135*\[Zeta][3]*\[Zeta][10])/4096 + 
       ((3*\[Zeta][3]^2*\[Zeta][5])/2048 + (15*\[Zeta][5]*\[Zeta][6])/2048 + 
         (27*\[Zeta][4]*\[Zeta][7])/4096 + (147*\[Zeta][3]*\[Zeta][8])/
          16384 + (93*\[Zeta][11])/4096)/\[Epsilon]^2 + 
       (\[Zeta][3]^4/12288 + (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]^2*\[Zeta][6])/2048 + (27*\[Zeta][5]*\[Zeta][7])/2048 + 
         (85*\[Zeta][3]*\[Zeta][9])/6144 + (5540293*\[Zeta][12])/90570752)/
        \[Epsilon] - (3923023103685*\[Zeta][13])/4096) + 
     c1*c2^11*(-\[Zeta][3]/(4096*\[Epsilon]^10) - (3*\[Zeta][4])/
        (8192*\[Epsilon]^9) - (15*\[Zeta][3]^3*\[Zeta][4])/2048 - 
       (3*\[Zeta][5])/(4096*\[Epsilon]^8) - 
       (104613949503*\[Zeta][3]*\[Zeta][5]^2)/2048 + 
       ((-3*\[Zeta][3]^2)/4096 - (5*\[Zeta][6])/4096)/\[Epsilon]^7 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/4096 - (9*\[Zeta][7])/4096)/\[Epsilon]^6 - 
       (153006796863*\[Zeta][3]^2*\[Zeta][7])/2048 - 
       (135*\[Zeta][6]*\[Zeta][7])/2048 + ((-9*\[Zeta][3]*\[Zeta][5])/2048 - 
         (189*\[Zeta][8])/32768)/\[Epsilon]^5 - (1575*\[Zeta][5]*\[Zeta][8])/
        16384 + ((-7*\[Zeta][3]^3)/6144 - (27*\[Zeta][4]*\[Zeta][5])/4096 - 
         (15*\[Zeta][3]*\[Zeta][6])/2048 - (85*\[Zeta][9])/12288)/
        \[Epsilon]^4 - (255*\[Zeta][4]*\[Zeta][9])/4096 + 
       ((-21*\[Zeta][3]^2*\[Zeta][4])/4096 - (27*\[Zeta][5]^2)/4096 - 
         (27*\[Zeta][3]*\[Zeta][7])/2048 - (201*\[Zeta][10])/8192)/
        \[Epsilon]^3 - (537*\[Zeta][3]*\[Zeta][10])/4096 + 
       ((-21*\[Zeta][3]^2*\[Zeta][5])/2048 - (45*\[Zeta][5]*\[Zeta][6])/
          2048 - (81*\[Zeta][4]*\[Zeta][7])/4096 - 
         (525*\[Zeta][3]*\[Zeta][8])/16384 - (93*\[Zeta][11])/4096)/
        \[Epsilon]^2 + ((-5*\[Zeta][3]^4)/4096 - 
         (63*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/2048 - 
         (35*\[Zeta][3]^2*\[Zeta][6])/2048 - (81*\[Zeta][5]*\[Zeta][7])/
          2048 - (85*\[Zeta][3]*\[Zeta][9])/2048 - (9332939*\[Zeta][12])/
          90570752)/\[Epsilon] - (479001915*\[Zeta][13])/4096)
 
AmpH[1] = 0
 
AmpH[2] = 0
 
AmpH[3] = (3*c1*c2*\[Zeta][3])/4
 
AmpH[4] = 0
 
AmpH[5] = (-5*c1^2*c2^2*\[Zeta][5])/2 + (45*c1*c2^3*\[Zeta][5])/2
 
AmpH[6] = (39*c1^3*c2^2*\[Zeta][3]^2)/16 - (45*c1^2*c2^3*\[Zeta][3]^2)/2 + 
     (225*c1*c2^4*\[Zeta][3]^2)/2
 
AmpH[7] = (-2135*c1^4*c2^2*\[Zeta][7])/256 + (30135*c1^3*c2^3*\[Zeta][7])/
      256 - (20111*c1^2*c2^4*\[Zeta][7])/32 + (6111*c1*c2^5*\[Zeta][7])/4
 
AmpH[8] = (611*c1^5*c2^2*\[Zeta][3]*\[Zeta][5])/32 - 
     (643*c1^4*c2^3*\[Zeta][3]*\[Zeta][5])/2 + 
     (8597*c1^3*c2^4*\[Zeta][3]*\[Zeta][5])/4 - 7086*c1^2*c2^5*\[Zeta][3]*
      \[Zeta][5] + 13230*c1*c2^6*\[Zeta][3]*\[Zeta][5]
 
AmpH[9] = c1^2*c2^6*((-49833*\[Zeta][3]^3)/4 - (6976723*\[Zeta][9])/64) + 
     c1^4*c2^4*((-44937*\[Zeta][3]^3)/32 - (10463281*\[Zeta][9])/1024) + 
     c1^6*c2^2*((-597*\[Zeta][3]^3)/64 - (262143*\[Zeta][9])/4096) + 
     c1^5*c2^3*((1431*\[Zeta][3]^3)/8 + (80241*\[Zeta][9])/64) + 
     c1^3*c2^5*((92919*\[Zeta][3]^3)/16 + (2843513*\[Zeta][9])/64) + 
     c1*c2^7*(19278*\[Zeta][3]^3 + (1150875*\[Zeta][9])/8)
 
AmpH[10] = c1^2*c2^7*((-8860905*\[Zeta][5]^2)/16 - 
       (72389655*\[Zeta][3]*\[Zeta][7])/64) + 
     c1^4*c2^5*((-23382325*\[Zeta][5]^2)/256 - 
       (202883995*\[Zeta][3]*\[Zeta][7])/1024) + 
     c1^6*c2^3*((-1821175*\[Zeta][5]^2)/1024 - 
       (8414795*\[Zeta][3]*\[Zeta][7])/2048) + 
     c1^7*c2^2*((161855*\[Zeta][5]^2)/2048 + (1536345*\[Zeta][3]*\[Zeta][7])/
        8192) + c1^5*c2^4*((8766115*\[Zeta][5]^2)/512 + 
       (19643625*\[Zeta][3]*\[Zeta][7])/512) + 
     c1^3*c2^6*((18641765*\[Zeta][5]^2)/64 + (78319785*\[Zeta][3]*\[Zeta][7])/
        128) + c1*c2^8*((2387475*\[Zeta][5]^2)/4 + 
       (2503305*\[Zeta][3]*\[Zeta][7])/2)
 
AmpH[11] = c1^2*c2^8*((-68607*g533)/16 - (199817145*\[Zeta][3]^2*\[Zeta][5])/
        32 - (10685853783*\[Zeta][11])/512) + 
     c1^4*c2^6*((-747351*g533)/64 - (233755379*\[Zeta][3]^2*\[Zeta][5])/128 - 
       (7297680071*\[Zeta][11])/1536) + c1^6*c2^4*((-3421803*g533)/2560 - 
       (83818801*\[Zeta][3]^2*\[Zeta][5])/1024 - (68150145701*\[Zeta][11])/
        491520) + c1^8*c2^2*((-44253*g533)/5120 - 
       (652795*\[Zeta][3]^2*\[Zeta][5])/2048 - (81831827*\[Zeta][11])/
        327680) + c1^7*c2^3*((864897*g533)/5120 + 
       (15867951*\[Zeta][3]^2*\[Zeta][5])/2048 + (18689167123*\[Zeta][11])/
        1966080) + c1^5*c2^5*((6942639*g533)/1280 + 
       (251288961*\[Zeta][3]^2*\[Zeta][5])/512 + (173791913757*\[Zeta][11])/
        163840) + c1^3*c2^7*((3886443*g533)/320 + 
       (552592029*\[Zeta][3]^2*\[Zeta][5])/128 + (198045267409*\[Zeta][11])/
        15360) + c1*c2^9*((11828025*\[Zeta][3]^2*\[Zeta][5])/2 + 
       (298572615*\[Zeta][11])/16)
 
AmpH[12] = c1^2*c2^9*((-23430195*\[Zeta][3]^4)/4 - 
       (13260308769*\[Zeta][5]*\[Zeta][7])/64 - 
       (1780442529*\[Zeta][3]*\[Zeta][9])/8) + 
     c1^4*c2^7*((-87375815*\[Zeta][3]^4)/32 - 
       (82897661475*\[Zeta][5]*\[Zeta][7])/1024 - 
       (46535888751*\[Zeta][3]*\[Zeta][9])/512) + 
     c1^6*c2^5*((-56936721*\[Zeta][3]^4)/256 - 
       (48786821439*\[Zeta][5]*\[Zeta][7])/8192 - 
       (14374713475*\[Zeta][3]*\[Zeta][9])/2048) + 
     c1^8*c2^3*((-2854305*\[Zeta][3]^4)/1024 - 
       (2282115453*\[Zeta][5]*\[Zeta][7])/32768 - 
       (352124787*\[Zeta][3]*\[Zeta][9])/4096) + 
     c1^9*c2^2*((3345*\[Zeta][3]^4)/32 + (41705163*\[Zeta][5]*\[Zeta][7])/
        16384 + (52577505*\[Zeta][3]*\[Zeta][9])/16384) + 
     c1^7*c2^4*((4192859*\[Zeta][3]^4)/128 + 
       (3458685783*\[Zeta][5]*\[Zeta][7])/4096 + 
       (391313545*\[Zeta][3]*\[Zeta][9])/384) + 
     c1^5*c2^6*((61462773*\[Zeta][3]^4)/64 + 
       (55149053475*\[Zeta][5]*\[Zeta][7])/2048 + 
       (95155905407*\[Zeta][3]*\[Zeta][9])/3072) + 
     c1*c2^10*(4976235*\[Zeta][3]^4 + (312380145*\[Zeta][5]*\[Zeta][7])/2 + 
       (343636425*\[Zeta][3]*\[Zeta][9])/2) + 
     c1^3*c2^8*((20538525*\[Zeta][3]^4)/4 + 
       (10354920441*\[Zeta][5]*\[Zeta][7])/64 + 
       (68148791731*\[Zeta][3]*\[Zeta][9])/384)
 
AmpH[13] = c1^2*c2^10*((159399981*g553)/1120 - (102106251*g733)/448 - 
       (4992085215*\[Zeta][3]*\[Zeta][5]^2)/4 - 
       (80262711243*\[Zeta][3]^2*\[Zeta][7])/64 - 
       (177439157699661*\[Zeta][13])/35840) + 
     c1^4*c2^8*((49939771583*g553)/89600 - (7070984713*g733)/7168 - 
       (183687267907*\[Zeta][3]*\[Zeta][5]^2)/256 - 
       (756783143415*\[Zeta][3]^2*\[Zeta][7])/1024 - 
       (5396537225355991*\[Zeta][13])/2150400) + 
     c1^6*c2^6*((486782922587*g553)/2867200 - (69629982929*g733)/229376 - 
       (354328351897*\[Zeta][3]*\[Zeta][5]^2)/4096 - 
       (2989217206235*\[Zeta][3]^2*\[Zeta][7])/32768 - 
       (5754674418910183*\[Zeta][13])/22937600) + 
     c1^8*c2^4*((89392745923*g553)/11468800 - (12495632357*g733)/917504 - 
       (18011894771*\[Zeta][3]*\[Zeta][5]^2)/8192 - 
       (310557292175*\[Zeta][3]^2*\[Zeta][7])/131072 - 
       (339160446661699*\[Zeta][13])/68812800) + 
     c1^10*c2^2*((9969037*g553)/327680 - (3379025*g733)/65536 - 
       (373610783*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (410268365*\[Zeta][3]^2*\[Zeta][7])/65536 - (47845911711*\[Zeta][13])/
        5242880) + c1^9*c2^3*((-84937619*g553)/114688 + 
       (73082321*g733)/57344 + (2740231897*\[Zeta][3]*\[Zeta][5]^2)/16384 + 
       (372742019*\[Zeta][3]^2*\[Zeta][7])/2048 + (1763299250843*\[Zeta][13])/
        5505024) + c1^7*c2^5*((-132774717283*g553)/2867200 + 
       (18813916329*g733)/229376 + (69872436517*\[Zeta][3]*\[Zeta][5]^2)/
        4096 + (596074724115*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (12081658483058489*\[Zeta][13])/275251200) + 
     c1^5*c2^7*((-140754980041*g553)/358400 + (20164321853*g733)/28672 + 
       (306788602263*\[Zeta][3]*\[Zeta][5]^2)/1024 + 
       (1279065187933*\[Zeta][3]^2*\[Zeta][7])/4096 + 
       (22074082246691527*\[Zeta][13])/22937600) + 
     c1*c2^11*((1670558175*\[Zeta][3]*\[Zeta][5]^2)/2 + 
       859864005*\[Zeta][3]^2*\[Zeta][7] + (52065611325*\[Zeta][13])/16) + 
     c1^3*c2^9*((-19647561921*g553)/44800 + (2692765335*g733)/3584 + 
       (75062309595*\[Zeta][3]*\[Zeta][5]^2)/64 + 
       (611438825517*\[Zeta][3]^2*\[Zeta][7])/512 + 
       (6299716691583731*\[Zeta][13])/1433600)
 
AmpF[1] = 1/(2*\[Epsilon])
 
AmpF[2] = c2/(4*\[Epsilon]^2)
 
AmpF[3] = c2^2*(1/(8*\[Epsilon]^3) - (11*\[Zeta][3])/4)
 
AmpF[4] = c1*c2^2*(-\[Zeta][3]/(8*\[Epsilon]) - (3*\[Zeta][4])/16) + 
     c2^3*(1/(16*\[Epsilon]^4) + \[Zeta][3]/(8*\[Epsilon]) + 
       (3*\[Zeta][4])/16)
 
AmpF[5] = c2^4*(1/(32*\[Epsilon]^5) + \[Zeta][3]/(16*\[Epsilon]^2) + 
       (3*\[Zeta][4])/(32*\[Epsilon]) - (717*\[Zeta][5])/16) - 
     (5*c1^2*c2^2*\[Zeta][5])/2 + c1*c2^3*(-\[Zeta][3]/(16*\[Epsilon]^2) - 
       (3*\[Zeta][4])/(32*\[Epsilon]) + (333*\[Zeta][5])/16)
 
AmpF[6] = (39*c1^3*c2^2*\[Zeta][3]^2)/16 - (399*c1^2*c2^3*\[Zeta][3]^2)/16 + 
     c1*c2^4*(-\[Zeta][3]/(32*\[Epsilon]^3) + (2637*\[Zeta][3]^2)/32 - 
       (3*\[Zeta][4])/(64*\[Epsilon]^2) - (3*\[Zeta][5])/(32*\[Epsilon]) - 
       (5*\[Zeta][6])/32) + c2^5*(1/(64*\[Epsilon]^6) + 
       \[Zeta][3]/(32*\[Epsilon]^3) - (2879*\[Zeta][3]^2)/32 + 
       (3*\[Zeta][4])/(64*\[Epsilon]^2) + (3*\[Zeta][5])/(32*\[Epsilon]) + 
       (5*\[Zeta][6])/32)
 
AmpF[7] = c2^6*(1/(128*\[Epsilon]^7) + \[Zeta][3]/(64*\[Epsilon]^4) + 
       (3*\[Zeta][4])/(128*\[Epsilon]^3) + (3*\[Zeta][3]*\[Zeta][4])/64 + 
       (3*\[Zeta][5])/(64*\[Epsilon]^2) + 
       (\[Zeta][3]^2/64 + (5*\[Zeta][6])/64)/\[Epsilon] - 
       (90711*\[Zeta][7])/64) + c1^2*c2^4*(\[Zeta][3]^2/(32*\[Epsilon]) + 
       (3*\[Zeta][3]*\[Zeta][4])/32 - (20111*\[Zeta][7])/32) - 
     (2135*c1^4*c2^2*\[Zeta][7])/256 + (30135*c1^3*c2^3*\[Zeta][7])/256 + 
     c1*c2^5*(-\[Zeta][3]/(64*\[Epsilon]^4) - (3*\[Zeta][4])/
        (128*\[Epsilon]^3) - (9*\[Zeta][3]*\[Zeta][4])/64 - 
       (3*\[Zeta][5])/(64*\[Epsilon]^2) + ((-3*\[Zeta][3]^2)/64 - 
         (5*\[Zeta][6])/64)/\[Epsilon] + (97047*\[Zeta][7])/64)
 
AmpF[8] = (611*c1^5*c2^2*\[Zeta][3]*\[Zeta][5])/32 - 
     (643*c1^4*c2^3*\[Zeta][3]*\[Zeta][5])/2 + 
     (8597*c1^3*c2^4*\[Zeta][3]*\[Zeta][5])/4 + 
     c1*c2^6*(-\[Zeta][3]/(128*\[Epsilon]^5) - (3*\[Zeta][4])/
        (256*\[Epsilon]^4) - (3*\[Zeta][5])/(128*\[Epsilon]^3) + 
       (749943*\[Zeta][3]*\[Zeta][5])/64 + ((-3*\[Zeta][3]^2)/128 - 
         (5*\[Zeta][6])/128)/\[Epsilon]^2 + ((-9*\[Zeta][3]*\[Zeta][4])/128 - 
         (9*\[Zeta][7])/128)/\[Epsilon] - (189*\[Zeta][8])/1024) + 
     c1^2*c2^5*(\[Zeta][3]^2/(64*\[Epsilon]^2) + (3*\[Zeta][3]*\[Zeta][4])/
        (64*\[Epsilon]) - (228093*\[Zeta][3]*\[Zeta][5])/32 + 
       (21*\[Zeta][8])/512) + c2^7*(1/(256*\[Epsilon]^8) + 
       \[Zeta][3]/(128*\[Epsilon]^5) + (3*\[Zeta][4])/(256*\[Epsilon]^4) + 
       (3*\[Zeta][5])/(128*\[Epsilon]^3) - (483837*\[Zeta][3]*\[Zeta][5])/
        64 + (\[Zeta][3]^2/128 + (5*\[Zeta][6])/128)/\[Epsilon]^2 + 
       ((3*\[Zeta][3]*\[Zeta][4])/128 + (9*\[Zeta][7])/128)/\[Epsilon] + 
       (147*\[Zeta][8])/1024)
 
AmpF[9] = c1^2*c2^6*(\[Zeta][3]^2/(128*\[Epsilon]^3) - 
       (418823*\[Zeta][3]^3)/32 + (3*\[Zeta][3]*\[Zeta][4])/
        (128*\[Epsilon]^2) + (9*\[Zeta][4]*\[Zeta][5])/128 + 
       (5*\[Zeta][3]*\[Zeta][6])/64 + ((3*\[Zeta][3]*\[Zeta][5])/64 + 
         (21*\[Zeta][8])/1024)/\[Epsilon] - (6976723*\[Zeta][9])/64) + 
     c2^8*(1/(512*\[Epsilon]^9) + \[Zeta][3]/(256*\[Epsilon]^6) - 
       (2903039*\[Zeta][3]^3)/384 + (3*\[Zeta][4])/(512*\[Epsilon]^5) + 
       (3*\[Zeta][5])/(256*\[Epsilon]^4) + (9*\[Zeta][4]*\[Zeta][5])/256 + 
       (\[Zeta][3]^2/256 + (5*\[Zeta][6])/256)/\[Epsilon]^3 + 
       (5*\[Zeta][3]*\[Zeta][6])/128 + ((3*\[Zeta][3]*\[Zeta][4])/256 + 
         (9*\[Zeta][7])/256)/\[Epsilon]^2 + ((3*\[Zeta][3]*\[Zeta][5])/128 + 
         (147*\[Zeta][8])/2048)/\[Epsilon] - (61689515*\[Zeta][9])/768) + 
     c1^4*c2^4*((-44937*\[Zeta][3]^3)/32 - (10463281*\[Zeta][9])/1024) + 
     c1^6*c2^2*((-597*\[Zeta][3]^3)/64 - (262143*\[Zeta][9])/4096) + 
     c1^5*c2^3*((1431*\[Zeta][3]^3)/8 + (80241*\[Zeta][9])/64) + 
     c1^3*c2^5*((369435*\[Zeta][3]^3)/64 + (2843513*\[Zeta][9])/64) + 
     c1*c2^7*(-\[Zeta][3]/(256*\[Epsilon]^6) + (5951225*\[Zeta][3]^3)/384 - 
       (3*\[Zeta][4])/(512*\[Epsilon]^5) - (3*\[Zeta][5])/
        (256*\[Epsilon]^4) - (27*\[Zeta][4]*\[Zeta][5])/256 + 
       ((-3*\[Zeta][3]^2)/256 - (5*\[Zeta][6])/256)/\[Epsilon]^3 - 
       (15*\[Zeta][3]*\[Zeta][6])/128 + ((-9*\[Zeta][3]*\[Zeta][4])/256 - 
         (9*\[Zeta][7])/256)/\[Epsilon]^2 + ((-9*\[Zeta][3]*\[Zeta][5])/128 - 
         (189*\[Zeta][8])/2048)/\[Epsilon] + (110362955*\[Zeta][9])/768)
 
AmpF[10] = c1^4*c2^5*((-23382325*\[Zeta][5]^2)/256 - 
       (202883995*\[Zeta][3]*\[Zeta][7])/1024) + 
     c1^6*c2^3*((-1821175*\[Zeta][5]^2)/1024 - 
       (8414795*\[Zeta][3]*\[Zeta][7])/2048) + 
     c1^7*c2^2*((161855*\[Zeta][5]^2)/2048 + (1536345*\[Zeta][3]*\[Zeta][7])/
        8192) + c1^5*c2^4*((8766115*\[Zeta][5]^2)/512 + 
       (19643625*\[Zeta][3]*\[Zeta][7])/512) + 
     c1^3*c2^6*(-\[Zeta][3]^3/(128*\[Epsilon]) - (9*\[Zeta][3]^2*\[Zeta][4])/
        256 + (18641765*\[Zeta][5]^2)/64 + (78319785*\[Zeta][3]*\[Zeta][7])/
        128) + c1*c2^8*(-\[Zeta][3]/(512*\[Epsilon]^7) - 
       (3*\[Zeta][4])/(1024*\[Epsilon]^6) - (21*\[Zeta][3]^2*\[Zeta][4])/
        512 - (3*\[Zeta][5])/(512*\[Epsilon]^5) + (296887653*\[Zeta][5]^2)/
        512 + ((-3*\[Zeta][3]^2)/512 - (5*\[Zeta][6])/512)/\[Epsilon]^4 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/512 - (9*\[Zeta][7])/512)/\[Epsilon]^3 + 
       (297613413*\[Zeta][3]*\[Zeta][7])/256 + 
       ((-9*\[Zeta][3]*\[Zeta][5])/256 - (189*\[Zeta][8])/4096)/
        \[Epsilon]^2 + ((-7*\[Zeta][3]^3)/768 - (27*\[Zeta][4]*\[Zeta][5])/
          512 - (15*\[Zeta][3]*\[Zeta][6])/256 - (85*\[Zeta][9])/1536)/
        \[Epsilon] - (201*\[Zeta][10])/1024) + 
     c1^2*c2^7*(\[Zeta][3]^2/(256*\[Epsilon]^4) + (3*\[Zeta][3]*\[Zeta][4])/
        (256*\[Epsilon]^3) + (9*\[Zeta][3]^2*\[Zeta][4])/128 - 
       (141847047*\[Zeta][5]^2)/256 + (\[Zeta][3]^3/64 + 
         (9*\[Zeta][4]*\[Zeta][5])/256 + (5*\[Zeta][3]*\[Zeta][6])/128)/
        \[Epsilon] - (144865701*\[Zeta][3]*\[Zeta][7])/128 + 
       ((3*\[Zeta][3]*\[Zeta][5])/128 + (21*\[Zeta][8])/2048)/\[Epsilon]^2 + 
       (33*\[Zeta][10])/512) + c2^9*(1/(1024*\[Epsilon]^10) + 
       \[Zeta][3]/(512*\[Epsilon]^7) + (3*\[Zeta][4])/(1024*\[Epsilon]^6) + 
       (3*\[Zeta][3]^2*\[Zeta][4])/512 + (3*\[Zeta][5])/(512*\[Epsilon]^5) - 
       (130636791*\[Zeta][5]^2)/512 + (\[Zeta][3]^2/512 + (5*\[Zeta][6])/512)/
        \[Epsilon]^4 + ((3*\[Zeta][3]*\[Zeta][4])/512 + (9*\[Zeta][7])/512)/
        \[Epsilon]^3 - (130636791*\[Zeta][3]*\[Zeta][7])/256 + 
       ((3*\[Zeta][3]*\[Zeta][5])/256 + (147*\[Zeta][8])/4096)/\[Epsilon]^2 + 
       (\[Zeta][3]^3/768 + (9*\[Zeta][4]*\[Zeta][5])/512 + 
         (5*\[Zeta][3]*\[Zeta][6])/256 + (85*\[Zeta][9])/1536)/\[Epsilon] + 
       (135*\[Zeta][10])/1024)
 
AmpF[11] = c1^2*c2^8*((-68607*g533)/16 + \[Zeta][3]^2/(512*\[Epsilon]^5) + 
       (3*\[Zeta][3]*\[Zeta][4])/(512*\[Epsilon]^4) - 
       (808582491*\[Zeta][3]^2*\[Zeta][5])/128 + (15*\[Zeta][5]*\[Zeta][6])/
        256 + (\[Zeta][3]^3/128 + (9*\[Zeta][4]*\[Zeta][5])/512 + 
         (5*\[Zeta][3]*\[Zeta][6])/256)/\[Epsilon]^2 + 
       (27*\[Zeta][4]*\[Zeta][7])/512 + ((3*\[Zeta][3]*\[Zeta][5])/256 + 
         (21*\[Zeta][8])/4096)/\[Epsilon]^3 + (63*\[Zeta][3]*\[Zeta][8])/
        512 + ((9*\[Zeta][3]^2*\[Zeta][4])/256 + (9*\[Zeta][5]^2)/512 + 
         (9*\[Zeta][3]*\[Zeta][7])/256 + (33*\[Zeta][10])/1024)/\[Epsilon] - 
       (10685853783*\[Zeta][11])/512) + c2^10*(1/(2048*\[Epsilon]^11) + 
       \[Zeta][3]/(1024*\[Epsilon]^8) + (3*\[Zeta][4])/(2048*\[Epsilon]^7) + 
       (3*\[Zeta][5])/(1024*\[Epsilon]^6) - 
       (958003197*\[Zeta][3]^2*\[Zeta][5])/512 + 
       (\[Zeta][3]^2/1024 + (5*\[Zeta][6])/1024)/\[Epsilon]^5 + 
       (15*\[Zeta][5]*\[Zeta][6])/512 + ((3*\[Zeta][3]*\[Zeta][4])/1024 + 
         (9*\[Zeta][7])/1024)/\[Epsilon]^4 + (27*\[Zeta][4]*\[Zeta][7])/
        1024 + ((3*\[Zeta][3]*\[Zeta][5])/512 + (147*\[Zeta][8])/8192)/
        \[Epsilon]^3 + (147*\[Zeta][3]*\[Zeta][8])/4096 + 
       (\[Zeta][3]^3/1536 + (9*\[Zeta][4]*\[Zeta][5])/1024 + 
         (5*\[Zeta][3]*\[Zeta][6])/512 + (85*\[Zeta][9])/3072)/\[Epsilon]^2 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/1024 + (9*\[Zeta][5]^2)/1024 + 
         (9*\[Zeta][3]*\[Zeta][7])/512 + (135*\[Zeta][10])/2048)/\[Epsilon] - 
       (7424524707*\[Zeta][11])/1024) + c1^4*c2^6*((-747351*g533)/64 - 
       (233755379*\[Zeta][3]^2*\[Zeta][5])/128 - (7297680071*\[Zeta][11])/
        1536) + c1^6*c2^4*((-3421803*g533)/2560 - 
       (83818801*\[Zeta][3]^2*\[Zeta][5])/1024 - (68150145701*\[Zeta][11])/
        491520) + c1^8*c2^2*((-44253*g533)/5120 - 
       (652795*\[Zeta][3]^2*\[Zeta][5])/2048 - (81831827*\[Zeta][11])/
        327680) + c1^7*c2^3*((864897*g533)/5120 + 
       (15867951*\[Zeta][3]^2*\[Zeta][5])/2048 + (18689167123*\[Zeta][11])/
        1966080) + c1^5*c2^5*((6942639*g533)/1280 + 
       (251288961*\[Zeta][3]^2*\[Zeta][5])/512 + (173791913757*\[Zeta][11])/
        163840) + c1^3*c2^7*((3886443*g533)/320 - 
       \[Zeta][3]^3/(256*\[Epsilon]^2) - (9*\[Zeta][3]^2*\[Zeta][4])/
        (512*\[Epsilon]) + (1104740529*\[Zeta][3]^2*\[Zeta][5])/256 - 
       (63*\[Zeta][3]*\[Zeta][8])/2048 + (198045267409*\[Zeta][11])/15360) + 
     c1*c2^9*(-\[Zeta][3]/(1024*\[Epsilon]^8) - (3*\[Zeta][4])/
        (2048*\[Epsilon]^7) - (3*\[Zeta][5])/(1024*\[Epsilon]^6) + 
       (2676706539*\[Zeta][3]^2*\[Zeta][5])/512 + 
       ((-3*\[Zeta][3]^2)/1024 - (5*\[Zeta][6])/1024)/\[Epsilon]^5 - 
       (45*\[Zeta][5]*\[Zeta][6])/512 + ((-9*\[Zeta][3]*\[Zeta][4])/1024 - 
         (9*\[Zeta][7])/1024)/\[Epsilon]^4 - (81*\[Zeta][4]*\[Zeta][7])/
        1024 + ((-9*\[Zeta][3]*\[Zeta][5])/512 - (189*\[Zeta][8])/8192)/
        \[Epsilon]^3 - (525*\[Zeta][3]*\[Zeta][8])/4096 + 
       ((-7*\[Zeta][3]^3)/1536 - (27*\[Zeta][4]*\[Zeta][5])/1024 - 
         (15*\[Zeta][3]*\[Zeta][6])/512 - (85*\[Zeta][9])/3072)/
        \[Epsilon]^2 + ((-21*\[Zeta][3]^2*\[Zeta][4])/1024 - 
         (27*\[Zeta][5]^2)/1024 - (27*\[Zeta][3]*\[Zeta][7])/512 - 
         (201*\[Zeta][10])/2048)/\[Epsilon] + (19105018467*\[Zeta][11])/1024)
 
AmpF[12] = c1^4*c2^7*((-699252919*\[Zeta][3]^4)/256 - 
       (82897661475*\[Zeta][5]*\[Zeta][7])/1024 - 
       (46535888751*\[Zeta][3]*\[Zeta][9])/512) + 
     c1^6*c2^5*((-56936721*\[Zeta][3]^4)/256 - 
       (48786821439*\[Zeta][5]*\[Zeta][7])/8192 - 
       (14374713475*\[Zeta][3]*\[Zeta][9])/2048) + 
     c1^8*c2^3*((-2854305*\[Zeta][3]^4)/1024 - 
       (2282115453*\[Zeta][5]*\[Zeta][7])/32768 - 
       (352124787*\[Zeta][3]*\[Zeta][9])/4096) + 
     c1^9*c2^2*((3345*\[Zeta][3]^4)/32 + (41705163*\[Zeta][5]*\[Zeta][7])/
        16384 + (52577505*\[Zeta][3]*\[Zeta][9])/16384) + 
     c1^7*c2^4*((4192859*\[Zeta][3]^4)/128 + 
       (3458685783*\[Zeta][5]*\[Zeta][7])/4096 + 
       (391313545*\[Zeta][3]*\[Zeta][9])/384) + 
     c1^5*c2^6*((61462773*\[Zeta][3]^4)/64 + 
       (55149053475*\[Zeta][5]*\[Zeta][7])/2048 + 
       (95155905407*\[Zeta][3]*\[Zeta][9])/3072) + 
     c1*c2^10*(-\[Zeta][3]/(2048*\[Epsilon]^9) + (8488212475*\[Zeta][3]^4)/
        2048 - (3*\[Zeta][4])/(4096*\[Epsilon]^8) - 
       (3*\[Zeta][5])/(2048*\[Epsilon]^7) - (63*\[Zeta][3]*\[Zeta][4]*
         \[Zeta][5])/1024 + ((-3*\[Zeta][3]^2)/2048 - (5*\[Zeta][6])/2048)/
        \[Epsilon]^6 - (35*\[Zeta][3]^2*\[Zeta][6])/1024 + 
       ((-9*\[Zeta][3]*\[Zeta][4])/2048 - (9*\[Zeta][7])/2048)/\[Epsilon]^5 + 
       (157803655599*\[Zeta][5]*\[Zeta][7])/1024 + 
       ((-9*\[Zeta][3]*\[Zeta][5])/1024 - (189*\[Zeta][8])/16384)/
        \[Epsilon]^4 + ((-7*\[Zeta][3]^3)/3072 - (27*\[Zeta][4]*\[Zeta][5])/
          2048 - (15*\[Zeta][3]*\[Zeta][6])/1024 - (85*\[Zeta][9])/6144)/
        \[Epsilon]^3 + (166787596715*\[Zeta][3]*\[Zeta][9])/1024 + 
       ((-21*\[Zeta][3]^2*\[Zeta][4])/2048 - (27*\[Zeta][5]^2)/2048 - 
         (27*\[Zeta][3]*\[Zeta][7])/1024 - (201*\[Zeta][10])/4096)/
        \[Epsilon]^2 + ((-21*\[Zeta][3]^2*\[Zeta][5])/1024 - 
         (45*\[Zeta][5]*\[Zeta][6])/1024 - (81*\[Zeta][4]*\[Zeta][7])/2048 - 
         (525*\[Zeta][3]*\[Zeta][8])/8192 - (93*\[Zeta][11])/2048)/
        \[Epsilon] - (9332939*\[Zeta][12])/45285376) + 
     c1^3*c2^8*(-\[Zeta][3]^3/(512*\[Epsilon]^3) + (2617103995*\[Zeta][3]^4)/
        512 - (9*\[Zeta][3]^2*\[Zeta][4])/(1024*\[Epsilon]^2) - 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 - 
       (15*\[Zeta][3]^2*\[Zeta][6])/512 + (10354920441*\[Zeta][5]*\[Zeta][7])/
        64 + ((-9*\[Zeta][3]^2*\[Zeta][5])/512 - (63*\[Zeta][3]*\[Zeta][8])/
          4096)/\[Epsilon] + (68148791731*\[Zeta][3]*\[Zeta][9])/384 - 
       (189189*\[Zeta][12])/22642688) + 
     c1^2*c2^9*(\[Zeta][3]^2/(1024*\[Epsilon]^6) - (18633058535*\[Zeta][3]^4)/
        3072 + (3*\[Zeta][3]*\[Zeta][4])/(1024*\[Epsilon]^5) + 
       (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/256 + 
       (15*\[Zeta][3]^2*\[Zeta][6])/256 + 
       (\[Zeta][3]^3/256 + (9*\[Zeta][4]*\[Zeta][5])/1024 + 
         (5*\[Zeta][3]*\[Zeta][6])/512)/\[Epsilon]^3 - 
       (106089313005*\[Zeta][5]*\[Zeta][7])/512 + 
       ((3*\[Zeta][3]*\[Zeta][5])/512 + (21*\[Zeta][8])/8192)/\[Epsilon]^4 + 
       ((9*\[Zeta][3]^2*\[Zeta][5])/256 + (15*\[Zeta][5]*\[Zeta][6])/512 + 
         (27*\[Zeta][4]*\[Zeta][7])/1024 + (63*\[Zeta][3]*\[Zeta][8])/1024)/
        \[Epsilon] - (341871576683*\[Zeta][3]*\[Zeta][9])/1536 + 
       ((9*\[Zeta][3]^2*\[Zeta][4])/512 + (9*\[Zeta][5]^2)/1024 + 
         (9*\[Zeta][3]*\[Zeta][7])/512 + (33*\[Zeta][10])/2048)/
        \[Epsilon]^2 + (260689*\[Zeta][12])/2830336) + 
     c2^11*(1/(4096*\[Epsilon]^12) + \[Zeta][3]/(2048*\[Epsilon]^9) - 
       (7664025599*\[Zeta][3]^4)/6144 + (3*\[Zeta][4])/(4096*\[Epsilon]^8) + 
       (3*\[Zeta][5])/(2048*\[Epsilon]^7) + 
       (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 + 
       (\[Zeta][3]^2/2048 + (5*\[Zeta][6])/2048)/\[Epsilon]^6 + 
       (5*\[Zeta][3]^2*\[Zeta][6])/1024 + ((3*\[Zeta][3]*\[Zeta][4])/2048 + 
         (9*\[Zeta][7])/2048)/\[Epsilon]^5 - 
       (51732172773*\[Zeta][5]*\[Zeta][7])/1024 + 
       ((3*\[Zeta][3]*\[Zeta][5])/1024 + (147*\[Zeta][8])/16384)/
        \[Epsilon]^4 + (\[Zeta][3]^3/3072 + (9*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]*\[Zeta][6])/1024 + (85*\[Zeta][9])/6144)/
        \[Epsilon]^3 - (162860543915*\[Zeta][3]*\[Zeta][9])/3072 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/2048 + (9*\[Zeta][5]^2)/2048 + 
         (9*\[Zeta][3]*\[Zeta][7])/1024 + (135*\[Zeta][10])/4096)/
        \[Epsilon]^2 + ((3*\[Zeta][3]^2*\[Zeta][5])/1024 + 
         (15*\[Zeta][5]*\[Zeta][6])/1024 + (27*\[Zeta][4]*\[Zeta][7])/2048 + 
         (147*\[Zeta][3]*\[Zeta][8])/8192 + (93*\[Zeta][11])/2048)/
        \[Epsilon] + (5540293*\[Zeta][12])/45285376)
 
AmpF[13] = c1^2*c2^10*((159399981*g553)/1120 - (102106251*g733)/448 + 
       \[Zeta][3]^2/(2048*\[Epsilon]^7) + (3*\[Zeta][3]*\[Zeta][4])/
        (2048*\[Epsilon]^6) + (25*\[Zeta][3]^3*\[Zeta][4])/1024 - 
       (640356852069*\[Zeta][3]*\[Zeta][5]^2)/512 + 
       (\[Zeta][3]^3/512 + (9*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]*\[Zeta][6])/1024)/\[Epsilon]^4 - 
       (645511725117*\[Zeta][3]^2*\[Zeta][7])/512 + 
       (45*\[Zeta][6]*\[Zeta][7])/1024 + ((3*\[Zeta][3]*\[Zeta][5])/1024 + 
         (21*\[Zeta][8])/16384)/\[Epsilon]^5 + (189*\[Zeta][5]*\[Zeta][8])/
        2048 + ((9*\[Zeta][3]^2*\[Zeta][5])/512 + (15*\[Zeta][5]*\[Zeta][6])/
          1024 + (27*\[Zeta][4]*\[Zeta][7])/2048 + (63*\[Zeta][3]*\[Zeta][8])/
          2048)/\[Epsilon]^2 + (85*\[Zeta][4]*\[Zeta][9])/2048 + 
       ((9*\[Zeta][3]^2*\[Zeta][4])/1024 + (9*\[Zeta][5]^2)/2048 + 
         (9*\[Zeta][3]*\[Zeta][7])/1024 + (33*\[Zeta][10])/4096)/
        \[Epsilon]^3 + (75*\[Zeta][3]*\[Zeta][10])/512 + 
       ((25*\[Zeta][3]^4)/6144 + (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/512 + 
         (15*\[Zeta][3]^2*\[Zeta][6])/512 + (27*\[Zeta][5]*\[Zeta][7])/1024 + 
         (85*\[Zeta][3]*\[Zeta][9])/3072 + (260689*\[Zeta][12])/5660672)/
        \[Epsilon] - (177439157699661*\[Zeta][13])/35840) + 
     c1^4*c2^8*((49939771583*g553)/89600 - (7070984713*g733)/7168 + 
       \[Zeta][3]^4/(512*\[Epsilon]) + (3*\[Zeta][3]^3*\[Zeta][4])/256 - 
       (183687267907*\[Zeta][3]*\[Zeta][5]^2)/256 - 
       (756783143415*\[Zeta][3]^2*\[Zeta][7])/1024 - 
       (5396537225355991*\[Zeta][13])/2150400) + 
     c2^12*(1/(8192*\[Epsilon]^13) + \[Zeta][3]/(4096*\[Epsilon]^10) + 
       (3*\[Zeta][4])/(8192*\[Epsilon]^9) + (\[Zeta][3]^3*\[Zeta][4])/2048 + 
       (3*\[Zeta][5])/(4096*\[Epsilon]^8) - 
       (448345497591*\[Zeta][3]*\[Zeta][5]^2)/2048 + 
       (\[Zeta][3]^2/4096 + (5*\[Zeta][6])/4096)/\[Epsilon]^7 + 
       ((3*\[Zeta][3]*\[Zeta][4])/4096 + (9*\[Zeta][7])/4096)/\[Epsilon]^6 - 
       (448345497591*\[Zeta][3]^2*\[Zeta][7])/2048 + 
       (45*\[Zeta][6]*\[Zeta][7])/2048 + ((3*\[Zeta][3]*\[Zeta][5])/2048 + 
         (147*\[Zeta][8])/32768)/\[Epsilon]^5 + (441*\[Zeta][5]*\[Zeta][8])/
        16384 + (\[Zeta][3]^3/6144 + (9*\[Zeta][4]*\[Zeta][5])/4096 + 
         (5*\[Zeta][3]*\[Zeta][6])/2048 + (85*\[Zeta][9])/12288)/
        \[Epsilon]^4 + (85*\[Zeta][4]*\[Zeta][9])/4096 + 
       ((3*\[Zeta][3]^2*\[Zeta][4])/4096 + (9*\[Zeta][5]^2)/4096 + 
         (9*\[Zeta][3]*\[Zeta][7])/2048 + (135*\[Zeta][10])/8192)/
        \[Epsilon]^3 + (135*\[Zeta][3]*\[Zeta][10])/4096 + 
       ((3*\[Zeta][3]^2*\[Zeta][5])/2048 + (15*\[Zeta][5]*\[Zeta][6])/2048 + 
         (27*\[Zeta][4]*\[Zeta][7])/4096 + (147*\[Zeta][3]*\[Zeta][8])/
          16384 + (93*\[Zeta][11])/4096)/\[Epsilon]^2 + 
       (\[Zeta][3]^4/12288 + (9*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/2048 + 
         (5*\[Zeta][3]^2*\[Zeta][6])/2048 + (27*\[Zeta][5]*\[Zeta][7])/2048 + 
         (85*\[Zeta][3]*\[Zeta][9])/6144 + (5540293*\[Zeta][12])/90570752)/
        \[Epsilon] - (3923023103685*\[Zeta][13])/4096) + 
     c1^6*c2^6*((486782922587*g553)/2867200 - (69629982929*g733)/229376 - 
       (354328351897*\[Zeta][3]*\[Zeta][5]^2)/4096 - 
       (2989217206235*\[Zeta][3]^2*\[Zeta][7])/32768 - 
       (5754674418910183*\[Zeta][13])/22937600) + 
     c1^8*c2^4*((89392745923*g553)/11468800 - (12495632357*g733)/917504 - 
       (18011894771*\[Zeta][3]*\[Zeta][5]^2)/8192 - 
       (310557292175*\[Zeta][3]^2*\[Zeta][7])/131072 - 
       (339160446661699*\[Zeta][13])/68812800) + 
     c1^10*c2^2*((9969037*g553)/327680 - (3379025*g733)/65536 - 
       (373610783*\[Zeta][3]*\[Zeta][5]^2)/65536 - 
       (410268365*\[Zeta][3]^2*\[Zeta][7])/65536 - (47845911711*\[Zeta][13])/
        5242880) + c1^9*c2^3*((-84937619*g553)/114688 + 
       (73082321*g733)/57344 + (2740231897*\[Zeta][3]*\[Zeta][5]^2)/16384 + 
       (372742019*\[Zeta][3]^2*\[Zeta][7])/2048 + (1763299250843*\[Zeta][13])/
        5505024) + c1^7*c2^5*((-132774717283*g553)/2867200 + 
       (18813916329*g733)/229376 + (69872436517*\[Zeta][3]*\[Zeta][5]^2)/
        4096 + (596074724115*\[Zeta][3]^2*\[Zeta][7])/32768 + 
       (12081658483058489*\[Zeta][13])/275251200) + 
     c1^5*c2^7*((-140754980041*g553)/358400 + (20164321853*g733)/28672 + 
       (306788602263*\[Zeta][3]*\[Zeta][5]^2)/1024 + 
       (1279065187933*\[Zeta][3]^2*\[Zeta][7])/4096 + 
       (22074082246691527*\[Zeta][13])/22937600) + 
     c1*c2^11*(-\[Zeta][3]/(4096*\[Epsilon]^10) - (3*\[Zeta][4])/
        (8192*\[Epsilon]^9) - (15*\[Zeta][3]^3*\[Zeta][4])/2048 - 
       (3*\[Zeta][5])/(4096*\[Epsilon]^8) + (1606037621697*\[Zeta][3]*
         \[Zeta][5]^2)/2048 + ((-3*\[Zeta][3]^2)/4096 - (5*\[Zeta][6])/4096)/
        \[Epsilon]^7 + ((-9*\[Zeta][3]*\[Zeta][4])/4096 - 
         (9*\[Zeta][7])/4096)/\[Epsilon]^6 + 
       (1607994685377*\[Zeta][3]^2*\[Zeta][7])/2048 - 
       (135*\[Zeta][6]*\[Zeta][7])/2048 + ((-9*\[Zeta][3]*\[Zeta][5])/2048 - 
         (189*\[Zeta][8])/32768)/\[Epsilon]^5 - (1575*\[Zeta][5]*\[Zeta][8])/
        16384 + ((-7*\[Zeta][3]^3)/6144 - (27*\[Zeta][4]*\[Zeta][5])/4096 - 
         (15*\[Zeta][3]*\[Zeta][6])/2048 - (85*\[Zeta][9])/12288)/
        \[Epsilon]^4 - (255*\[Zeta][4]*\[Zeta][9])/4096 + 
       ((-21*\[Zeta][3]^2*\[Zeta][4])/4096 - (27*\[Zeta][5]^2)/4096 - 
         (27*\[Zeta][3]*\[Zeta][7])/2048 - (201*\[Zeta][10])/8192)/
        \[Epsilon]^3 - (537*\[Zeta][3]*\[Zeta][10])/4096 + 
       ((-21*\[Zeta][3]^2*\[Zeta][5])/2048 - (45*\[Zeta][5]*\[Zeta][6])/
          2048 - (81*\[Zeta][4]*\[Zeta][7])/4096 - 
         (525*\[Zeta][3]*\[Zeta][8])/16384 - (93*\[Zeta][11])/4096)/
        \[Epsilon]^2 + ((-5*\[Zeta][3]^4)/4096 - 
         (63*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/2048 - 
         (35*\[Zeta][3]^2*\[Zeta][6])/2048 - (81*\[Zeta][5]*\[Zeta][7])/
          2048 - (85*\[Zeta][3]*\[Zeta][9])/2048 - (9332939*\[Zeta][12])/
          90570752)/\[Epsilon] + (13328317497285*\[Zeta][13])/4096) + 
     c1^3*c2^9*((-19647561921*g553)/44800 + (2692765335*g733)/3584 - 
       \[Zeta][3]^3/(1024*\[Epsilon]^4) - (9*\[Zeta][3]^2*\[Zeta][4])/
        (2048*\[Epsilon]^3) - (15*\[Zeta][3]^3*\[Zeta][4])/512 + 
       (1200955440021*\[Zeta][3]*\[Zeta][5]^2)/1024 + 
       (1222828230207*\[Zeta][3]^2*\[Zeta][7])/1024 - 
       (189*\[Zeta][5]*\[Zeta][8])/8192 + 
       ((-9*\[Zeta][3]^2*\[Zeta][5])/1024 - (63*\[Zeta][3]*\[Zeta][8])/8192)/
        \[Epsilon]^2 - (99*\[Zeta][3]*\[Zeta][10])/2048 + 
       ((-5*\[Zeta][3]^4)/1024 - (27*\[Zeta][3]*\[Zeta][4]*\[Zeta][5])/1024 - 
         (15*\[Zeta][3]^2*\[Zeta][6])/1024 - (189189*\[Zeta][12])/45285376)/
        \[Epsilon] + (6299716691583731*\[Zeta][13])/1433600)

